Lifting 1/4-BPS States in $AdS_3\times S^3 \times T^4$

We establish a framework for doing second order conformal perturbation theory for the symmetric orbifold Sym$^N(T^4)$ to all orders in $N$. This allows us to compute how 1/4-BPS states of the D1-D5 system on $AdS_3\times S^3\times T^4$ are lifted as we move away from the orbifold point. As an application we confirm a previous observation that in the large $N$ limit not all 1/4-BPS states that can be lifted do get lifted. This provides evidence that the supersymmetric index actually undercounts the number of 1/4-BPS states at a generic point in the moduli space.

==> lifting.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    713362,      18658]
NotebookOptionsPosition[    683830,      18188]
NotebookOutlinePosition[    684248,      18205]
CellTagsIndexPosition[    684205,      18202]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Definitions", "Chapter",
 CellChangeTimes->{{3.8019437728525963`*^9, 3.8019437744787583`*^9}, {
  3.803132191391369*^9, 
  3.8031321936134596`*^9}},ExpressionUUID->"68b3e778-71a3-4f7a-9f74-\
aa08de7c1a83"],

Cell[CellGroupData[{

Cell["States and Primaries", "Subchapter",
 CellChangeTimes->{{3.8043547824020753`*^9, 3.804354783872178*^9}, {
  3.8063248806598625`*^9, 
  3.8063248825487084`*^9}},ExpressionUUID->"0f045ca4-9dd0-4a2c-b0af-\
67a569cd55cf"],

Cell[CellGroupData[{

Cell["Basic Functions", "Section",
 CellChangeTimes->{{3.8031340650598125`*^9, 3.803134066376281*^9}, {
  3.8063247696940765`*^9, 
  3.8063247716277924`*^9}},ExpressionUUID->"76ae1396-ce3a-4634-be3a-\
ee47d578a34c"],

Cell[TextData[{
 "Notation for state: A contains N sets. A[[i]] contains four sets: the first \
one is left moving bosons, the second one is left moving fermions, the third \
one is the right moving bosons, and the fourth one is the right moving \
fermions. All these sets contain the indices of the fields. \n\nCurrently the \
code only works for -1 descendants of bosons, and -1/2 descendants of \
fermions. That is, bosonic I is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[PartialD]", 
    SuperscriptBox[
     SubscriptBox["X", 
      RowBox[{"-", "1"}]], 
     RowBox[{"(", "I", ")"}]]}], TraditionalForm]],ExpressionUUID->
  "cd797c21-9ec4-48f5-87e3-ac5704602b9a"],
 " and fermionic I is ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Psi]", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]], 
    RowBox[{"(", "I", ")"}]], TraditionalForm]],ExpressionUUID->
  "e5d5862e-252d-4649-b819-b37179d43ad6"]
}], "Text",
 CellChangeTimes->{{3.802100703777797*^9, 3.802100798133399*^9}, {
  3.8027101638333917`*^9, 3.8027101782139225`*^9}, {3.8308895336200976`*^9, 
  3.830889595951251*^9}, {3.8308897471335382`*^9, 3.830889793111928*^9}, {
  3.8308898298837085`*^9, 
  3.8308899963437223`*^9}},ExpressionUUID->"09f4342e-f2c2-4844-9c5b-\
1b1f1613bd26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Idual", " ", "implements", " ", "the", " ", "hermitian", " ", "conjugate",
     " ", "for", " ", "indices"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Idual", "[", "I_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{
        RowBox[{"I", "+", "1"}], ",", "4"}], "]"}], "+", "1"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"weightL", "[", "A_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"A", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}], "/", "2"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"weightR", "[", "A_", "]"}], ":=", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"A", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Length", "[", 
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "4"}], "]"}], "]"}], "]"}], "/", "2"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "HermiteConj", " ", "computes", " ", "the", " ", "hermitian", " ", 
      "conjugate"}], ",", " ", 
     RowBox[{
     "including", " ", "reversing", " ", "the", " ", "order", " ", "of", " ", 
      "the", " ", "operators", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "We", " ", "pick", " ", "up", " ", "minus", " ", "signs", " ", 
      "because", " ", "the", " ", "left", " ", "and", " ", "right", " ", 
      "movers", " ", "have", " ", "to", " ", "be", " ", "permuted", " ", 
      "back"}]}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HermiteConj", "[", 
      RowBox[{"State", "[", "A_", "]"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"numTrans", "=", "0"}], ",", "i"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "A", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"numTrans", "=", 
            RowBox[{"numTrans", "+", 
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{
                RowBox[{"A", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}], "*", 
              RowBox[{"Length", "[", 
               RowBox[{
                RowBox[{"A", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "4", "]"}], "]"}], "]"}]}]}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", "numTrans"}], "*", 
          RowBox[{"State", "[", 
           RowBox[{"Reverse", "[", 
            RowBox[{
             RowBox[{"Idual", "/@", "A"}], ",", "3"}], "]"}], "]"}]}], "]"}], 
        ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HermiteConj", "[", "0", "]"}], ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HermiteConj", "[", 
      RowBox[{"a_", "*", 
       RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Conjugate", "[", "a", "]"}], "*", 
      RowBox[{"HermiteConj", "[", 
       RowBox[{"State", "[", "A", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"HermiteConj", "[", 
      RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"HermiteConj", "[", "a", "]"}], "+", 
      RowBox[{"HermiteConj", "[", "b", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DropVacuumFactors", "[", "A_", "]"}], ":=", 
     RowBox[{"Select", "[", 
      RowBox[{"A", ",", 
       RowBox[{
        RowBox[{"#", "\[NotEqual]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}], ",", 
           RowBox[{"{", "}"}]}], "}"}]}], "&"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8024416335864053`*^9, 3.8024416515145264`*^9}, {
   3.802710248901799*^9, 3.8027102493306894`*^9}, 3.8043549589373612`*^9, {
   3.8043550001813507`*^9, 3.804355000562339*^9}, {3.8043558222969933`*^9, 
   3.804355849675171*^9}, {3.8043559032985525`*^9, 3.8043559319207764`*^9}, {
   3.804357210829717*^9, 3.804357241548668*^9}, {3.8043592634318542`*^9, 
   3.8043592735811357`*^9}, {3.8043594004728136`*^9, 3.804359404558188*^9}, {
   3.8055533677335057`*^9, 3.8055533821253643`*^9}, {3.8055672594804325`*^9, 
   3.80556727111366*^9}, {3.83088967848944*^9, 3.8308897342222795`*^9}, {
   3.8312399218338957`*^9, 3.8312400086115227`*^9}, {3.8312400608672233`*^9, 
   3.8312401411509643`*^9}, {3.831240172872965*^9, 3.8312401862314334`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"1bdf0348-4d5b-490d-bff0-a8c8f3725201"],

Cell[CellGroupData[{

Cell["Ordering Functions, Standard Form", "Subsection",
 CellChangeTimes->{{3.804354966287364*^9, 3.804354974032156*^9}, {
  3.804355010601839*^9, 
  3.8043550187572684`*^9}},ExpressionUUID->"79cd56c0-566d-427e-bf05-\
3e5fb782fa34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"OrderSet", " ", "returns", " ", "1", " ", "if", " ", "ordered"}],
     ",", " ", 
    RowBox[{
     RowBox[{"-", "1"}], " ", "if", " ", "out", " ", "of", " ", "order"}], 
    ",", " ", 
    RowBox[{"0", " ", "if", " ", "indifferent"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"OrderSet", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "i", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "A", "]"}], ">", 
           RowBox[{"Length", "[", "B", "]"}]}], ",", 
          RowBox[{"Return", "[", "1", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "A", "]"}], "<", 
           RowBox[{"Length", "[", "B", "]"}]}], ",", 
          RowBox[{"Return", "[", 
           RowBox[{"-", "1"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"Length", "[", "A", "]"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "<", 
              RowBox[{"B", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"Return", "[", "1", "]"}]}], "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ">", 
              RowBox[{"B", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"Return", "[", 
              RowBox[{"-", "1"}], "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "0", "]"}]}]}], "\[IndentingNewLine]", "]"}]}],
     ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8024416335864053`*^9, 3.8024416515145264`*^9}, {
   3.802710248901799*^9, 3.8027102493306894`*^9}, 3.8043549589373612`*^9, {
   3.806757800366908*^9, 3.806757801289998*^9}, {3.8067578428899665`*^9, 
   3.8067578558381414`*^9}, 3.8067631082260933`*^9, {3.8308900297022486`*^9, 
   3.830890041352086*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"9aa6ff3f-7ea4-4573-810a-9e367b628bee"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"OrderFunction", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"OrderSet", "[", 
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"B", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[NotEqual]", "0"}], 
          ",", 
          RowBox[{"Return", "[", 
           RowBox[{"OrderSet", "[", 
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"[", "1", "]"}], "]"}], ",", 
             RowBox[{"B", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"OrderSet", "[", 
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"B", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[NotEqual]", "0"}], 
          ",", 
          RowBox[{"Return", "[", 
           RowBox[{"OrderSet", "[", 
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"[", "2", "]"}], "]"}], ",", 
             RowBox[{"B", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"OrderSet", "[", 
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"B", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "\[NotEqual]", "0"}], 
          ",", 
          RowBox[{"Return", "[", 
           RowBox[{"OrderSet", "[", 
            RowBox[{
             RowBox[{"A", "[", 
              RowBox[{"[", "3", "]"}], "]"}], ",", 
             RowBox[{"B", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"OrderSet", "[", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", "4", "]"}], "]"}], ",", 
           RowBox[{"B", "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "convert", " ", "to", " ", "order", " ", "result", " ", "to", " ", 
     "Boolean"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"OrderFunctionBoolean", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"OrderFunction", "[", 
         RowBox[{"A", ",", "B"}], "]"}], "<", "0"}], ",", "False", ",", 
       "True"}], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"OrderDescendants", "[", 
      RowBox[{"State", "[", "A_", "]"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "Aret", ",", "sign", ",", "nn", ",", "i", ",", "B1", ",", "F1", ",", 
         "Bb1", ",", "Fb1"}], "}"}], ",", 
       RowBox[{
        RowBox[{"nn", "=", 
         RowBox[{"Length", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"sign", "=", "1"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Aret", "=", "A"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "nn"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"B1", "=", 
            RowBox[{"Aret", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"F1", "=", 
            RowBox[{"Aret", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Bb1", "=", 
            RowBox[{"Aret", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Fb1", "=", 
            RowBox[{"Aret", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Aret", "=", 
            RowBox[{"ReplacePart", "[", 
             RowBox[{"Aret", ",", 
              RowBox[{"i", "\[Rule]", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Sort", "[", "B1", "]"}], ",", 
                 RowBox[{"Sort", "[", "F1", "]"}], ",", 
                 RowBox[{"Sort", "[", "Bb1", "]"}], ",", 
                 RowBox[{"Sort", "[", "Fb1", "]"}]}], "}"}]}]}], "]"}]}], ";",
            "\[IndentingNewLine]", 
           RowBox[{"sign", "=", 
            RowBox[{"sign", "*", 
             RowBox[{"Signature", "[", "F1", "]"}], "*", 
             RowBox[{"Signature", "[", "Fb1", "]"}]}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"sign", "*", 
          RowBox[{"State", "[", "Aret", "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "choose", " ", "the", " ", "standard", " ", "representative", " ", "of", 
      " ", "a", " ", "state", " ", "and", " ", "discard", " ", "redundant", 
      " ", "empty", " ", "sets"}], ",", " ", 
     RowBox[{"add", " ", "empty", " ", "sets", " ", "if", " ", "needed"}]}], 
    " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ReduceStateSet", "[", "A_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"nn", ",", "AA", ",", "i"}], "}"}], ",", 
       RowBox[{
        RowBox[{"nn", "=", 
         RowBox[{"2", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"weightL", "[", "A", "]"}], "+", 
            RowBox[{"weightR", "[", "A", "]"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AA", "=", 
         RowBox[{"Sort", "[", 
          RowBox[{"A", ",", "OrderFunctionBoolean"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"nn", "\[LessEqual]", 
           RowBox[{"Length", "[", "AA", "]"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"Return", "[", 
           RowBox[{"Take", "[", 
            RowBox[{"AA", ",", "nn"}], "]"}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Return", "[", 
           RowBox[{"Join", "[", 
            RowBox[{"AA", ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"nn", "-", 
                  RowBox[{"Length", "[", "A", "]"}]}]}], "}"}]}], "]"}]}], 
            "]"}], "]"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "determine", " ", "sign", " ", "from", " ", "permutation", " ", 
     "reordering"}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ReduceStateSetSign", "[", "A_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"sign", ",", "oddList"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"oddList", "=", 
         RowBox[{"Select", "[", 
          RowBox[{"A", ",", 
           RowBox[{
            RowBox[{"OddQ", "[", 
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"#", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}], "+", 
              RowBox[{"Length", "[", 
               RowBox[{"#", "[", 
                RowBox[{"[", "4", "]"}], "]"}], "]"}]}], "]"}], "&"}]}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"sign", "=", 
         RowBox[{"Signature", "[", 
          RowBox[{"Ordering", "[", 
           RowBox[{"oddList", ",", 
            RowBox[{"Length", "[", "oddList", "]"}], ",", 
            "OrderFunctionBoolean"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "sign", "]"}], ";"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "include", " ", "minus", " ", "signs", " ", "for", " ", "permutations"}], 
    " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ReduceState", "[", 
      RowBox[{"State", "[", "A_", "]"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "AA", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AA", "=", 
         RowBox[{"ReduceStateSet", "[", "A", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{
          RowBox[{"ReduceStateSetSign", "[", "A", "]"}], "*", 
          RowBox[{"OrderDescendants", "[", 
           RowBox[{"State", "[", "AA", "]"}], "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ReduceState", "[", 
      RowBox[{"a_", "*", 
       RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
     RowBox[{"a", "*", 
      RowBox[{"ReduceState", "[", 
       RowBox[{"State", "[", "A", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ReduceState", "[", 
      RowBox[{"A_", "+", "B_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"ReduceState", "[", "A", "]"}], "+", 
      RowBox[{"ReduceState", "[", "B", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ReduceState", "[", "0", "]"}], ":=", "0"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.80209945831291*^9, 3.802099492700719*^9}, {
   3.802099536459069*^9, 3.8020995401053157`*^9}, {3.8020997099556913`*^9, 
   3.802099734176901*^9}, {3.8020997678209043`*^9, 3.8020998035834427`*^9}, {
   3.802099881420232*^9, 3.802099884960727*^9}, {3.8020999319440565`*^9, 
   3.8021000298571653`*^9}, {3.8021004712847095`*^9, 
   3.8021005582989836`*^9}, {3.802100601454542*^9, 3.8021006123533907`*^9}, {
   3.8021011988181257`*^9, 3.802101207406187*^9}, {3.8021012379205284`*^9, 
   3.802101356329757*^9}, {3.802101473482377*^9, 3.8021015677022696`*^9}, {
   3.8021016471846237`*^9, 3.802101829011243*^9}, 3.8021065388281054`*^9, {
   3.8021789268224697`*^9, 3.802178932499298*^9}, {3.8021789636669374`*^9, 
   3.8021790602774706`*^9}, {3.8021791226376495`*^9, 3.802179161367154*^9}, {
   3.8021793001778326`*^9, 3.802179306546795*^9}, {3.802180791851266*^9, 
   3.802180840654716*^9}, {3.8021808833973837`*^9, 3.8021809171321077`*^9}, {
   3.802443849881651*^9, 3.8024438693615513`*^9}, {3.802443983912139*^9, 
   3.8024441014148283`*^9}, {3.802457619280323*^9, 3.8024576504717474`*^9}, {
   3.8024577519552746`*^9, 3.802457828712767*^9}, {3.8024578639604917`*^9, 
   3.802457965883852*^9}, {3.8024580062253428`*^9, 3.802458007541806*^9}, {
   3.8024581296282387`*^9, 3.8024581815802383`*^9}, {3.8024582362267933`*^9, 
   3.802458277052595*^9}, {3.8024583101290627`*^9, 3.8024583166715574`*^9}, {
   3.8024585308188095`*^9, 3.802458550508077*^9}, {3.8026169515914564`*^9, 
   3.802616966357999*^9}, {3.8026170045179033`*^9, 3.80261712848631*^9}, {
   3.8026171831021647`*^9, 3.8026172171320286`*^9}, {3.8026173908514037`*^9, 
   3.8026175050541587`*^9}, {3.8026176527123013`*^9, 3.802617708178939*^9}, {
   3.8026178369898376`*^9, 3.80261784375776*^9}, {3.802617929563364*^9, 
   3.8026179486469326`*^9}, {3.8026180151896067`*^9, 3.802618027716091*^9}, {
   3.802631604402503*^9, 3.802631662791283*^9}, {3.80263183435935*^9, 
   3.802631838203062*^9}, {3.8026326483622675`*^9, 3.802632869054247*^9}, {
   3.802632905717166*^9, 3.8026329668795247`*^9}, {3.80263378157024*^9, 
   3.80263384648158*^9}, {3.8026339609158955`*^9, 3.8026339666874447`*^9}, {
   3.8027006626283693`*^9, 3.8027006821152935`*^9}, 3.8027007764519463`*^9, {
   3.8027008800308247`*^9, 3.8027008806920958`*^9}, {3.802700913960065*^9, 
   3.8027009164334483`*^9}, {3.802701002006542*^9, 3.8027010050683517`*^9}, {
   3.8027010789149303`*^9, 3.802701169646268*^9}, {3.8027013490533204`*^9, 
   3.802701378990238*^9}, {3.802701733581751*^9, 3.802701788809024*^9}, 
   3.802701891351723*^9, {3.802701985236586*^9, 3.8027021007336254`*^9}, {
   3.8027022281936445`*^9, 3.802702231313298*^9}, {3.802702321062257*^9, 
   3.802702335145587*^9}, {3.8027026523183713`*^9, 3.8027026738009048`*^9}, {
   3.8027102460075426`*^9, 3.802710247009894*^9}, {3.802710303112787*^9, 
   3.8027104410987153`*^9}, {3.803216285641215*^9, 3.803216325584343*^9}, {
   3.8033314621560144`*^9, 3.803331490323675*^9}, 3.8043546164330034`*^9, 
   3.8043549970198417`*^9, 3.8043550319142704`*^9, {3.8067630497490683`*^9, 
   3.8067630802104235`*^9}, {3.8067631264932766`*^9, 3.806763179843634*^9}, {
   3.806775965424789*^9, 3.806775966569729*^9}, {3.8308900268638105`*^9, 
   3.8308900465844283`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"2035960e-724e-4e30-82ad-3c1ec7b93d36"]
}, Closed]],

Cell[CellGroupData[{

Cell["Action of Symmetric Group", "Subsection",
 CellChangeTimes->{{3.804355039273119*^9, 
  3.804355049713933*^9}},ExpressionUUID->"e450298c-368f-4eee-b3f6-\
9e779c41a2c3"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SymmetrizeState", "[", 
      RowBox[{"State", "[", "A_", "]"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"nn", ",", "retState", ",", "i"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"nn", "=", 
         RowBox[{"Length", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"retState", "=", "0"}], ";", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"nn", "!"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"retState", "=", 
           RowBox[{"retState", "+", 
            RowBox[{"PermuteState", "[", 
             RowBox[{
              RowBox[{"State", "[", "A", "]"}], ",", 
              RowBox[{
               RowBox[{"Permutations", "[", 
                RowBox[{"Range", "[", "nn", "]"}], "]"}], "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}]}]}], 
         "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "retState", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SymmetrizeState", "[", "0", "]"}], ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SymmetrizeState", "[", 
      RowBox[{"a_", "*", 
       RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
     RowBox[{"a", "*", 
      RowBox[{"SymmetrizeState", "[", 
       RowBox[{"State", "[", "A", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SymmetrizeState", "[", 
      RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"SymmetrizeState", "[", "a", "]"}], "+", 
      RowBox[{"SymmetrizeState", "[", "b", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PermuteSign", "[", 
      RowBox[{"A_", ",", "\[Sigma]_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"nn", "=", 
          RowBox[{"Length", "[", "A", "]"}]}], ",", "oddlist", ",", "perm", 
         ",", "os"}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "oddlist", " ", "only", " ", "contains", " ", "factors", " ", "with",
           " ", "odd", " ", "fermion", " ", "numbers"}], ",", " ", 
         RowBox[{
          RowBox[{"which", " ", "anti"}], "-", "commute"}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"oddlist", "=", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"OddQ", "[", 
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"A", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}], "+", 
                 RowBox[{"Length", "[", 
                  RowBox[{"A", "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "4"}], "]"}], "]"}], "]"}]}], "]"}], 
               ",", "i", ",", "0"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "nn"}], "}"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{"#", ">", "0"}], "&"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"perm", "=", 
         RowBox[{"PermutationCycles", "[", "\[Sigma]", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"os", "=", 
         RowBox[{"Signature", "[", 
          RowBox[{"PermutationReplace", "[", 
           RowBox[{"oddlist", ",", "perm"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "os", "]"}], ";"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PermuteState", "[", "0", "]"}], ":=", "0"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PermuteState", "[", 
      RowBox[{"a_", "*", 
       RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
     RowBox[{"a", "*", 
      RowBox[{"PermuteState", "[", 
       RowBox[{"State", "[", "A", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PermuteState", "[", 
      RowBox[{"a_", "+", "b_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"PermuteState", "[", "a", "]"}], "+", 
      RowBox[{"PermuteState", "[", "b", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PermuteState", "[", 
      RowBox[{
       RowBox[{"State", "[", "A_", "]"}], ",", "\[Sigma]_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"nn", ",", "Aperm", ",", "oddlist", ",", "perm", ",", "os"}], 
        "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"nn", "=", 
         RowBox[{"Length", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"os", "=", 
         RowBox[{"PermuteSign", "[", 
          RowBox[{"A", ",", "\[Sigma]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"perm", "=", 
         RowBox[{"PermutationCycles", "[", "\[Sigma]", "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Aperm", "=", 
         RowBox[{"Permute", "[", 
          RowBox[{"A", ",", "perm"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"os", "*", 
          RowBox[{"State", "[", "Aperm", "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.80209945831291*^9, 3.802099492700719*^9}, {
   3.802099536459069*^9, 3.8020995401053157`*^9}, {3.8020997099556913`*^9, 
   3.802099734176901*^9}, {3.8020997678209043`*^9, 3.8020998035834427`*^9}, {
   3.802099881420232*^9, 3.802099884960727*^9}, {3.8020999319440565`*^9, 
   3.8021000298571653`*^9}, {3.8021004712847095`*^9, 
   3.8021005582989836`*^9}, {3.802100601454542*^9, 3.8021006123533907`*^9}, {
   3.8021011988181257`*^9, 3.802101207406187*^9}, {3.8021012379205284`*^9, 
   3.802101356329757*^9}, {3.802101473482377*^9, 3.8021015677022696`*^9}, {
   3.8021016471846237`*^9, 3.802101829011243*^9}, 3.8021065388281054`*^9, {
   3.8021789268224697`*^9, 3.802178932499298*^9}, {3.8021789636669374`*^9, 
   3.8021790602774706`*^9}, {3.8021791226376495`*^9, 3.802179161367154*^9}, {
   3.8021793001778326`*^9, 3.802179306546795*^9}, {3.802180791851266*^9, 
   3.802180840654716*^9}, {3.8021808833973837`*^9, 3.8021809171321077`*^9}, {
   3.802443849881651*^9, 3.8024438693615513`*^9}, {3.802443983912139*^9, 
   3.8024441014148283`*^9}, {3.802457619280323*^9, 3.8024576504717474`*^9}, {
   3.8024577519552746`*^9, 3.802457828712767*^9}, {3.8024578639604917`*^9, 
   3.802457965883852*^9}, {3.8024580062253428`*^9, 3.802458007541806*^9}, {
   3.8024581296282387`*^9, 3.8024581815802383`*^9}, {3.8024582362267933`*^9, 
   3.802458277052595*^9}, {3.8024583101290627`*^9, 3.8024583166715574`*^9}, {
   3.8024585308188095`*^9, 3.802458550508077*^9}, {3.8026169515914564`*^9, 
   3.802616966357999*^9}, {3.8026170045179033`*^9, 3.80261712848631*^9}, {
   3.8026171831021647`*^9, 3.8026172171320286`*^9}, {3.8026173908514037`*^9, 
   3.8026175050541587`*^9}, {3.8026176527123013`*^9, 3.802617708178939*^9}, {
   3.8026178369898376`*^9, 3.80261784375776*^9}, {3.802617929563364*^9, 
   3.8026179486469326`*^9}, {3.8026180151896067`*^9, 3.802618027716091*^9}, {
   3.802631604402503*^9, 3.802631662791283*^9}, {3.80263183435935*^9, 
   3.802631838203062*^9}, {3.8026326483622675`*^9, 3.802632869054247*^9}, {
   3.802632905717166*^9, 3.8026329668795247`*^9}, {3.80263378157024*^9, 
   3.80263384648158*^9}, {3.8026339609158955`*^9, 3.8026339666874447`*^9}, {
   3.8027006626283693`*^9, 3.8027006821152935`*^9}, 3.8027007764519463`*^9, {
   3.8027008800308247`*^9, 3.8027008806920958`*^9}, {3.802700913960065*^9, 
   3.8027009164334483`*^9}, {3.802701002006542*^9, 3.8027010050683517`*^9}, {
   3.8027010789149303`*^9, 3.802701169646268*^9}, {3.8027013490533204`*^9, 
   3.802701378990238*^9}, {3.802701733581751*^9, 3.802701788809024*^9}, 
   3.802701891351723*^9, {3.802701985236586*^9, 3.8027021007336254`*^9}, {
   3.8027022281936445`*^9, 3.802702231313298*^9}, {3.802702321062257*^9, 
   3.802702335145587*^9}, {3.8027026523183713`*^9, 3.8027026738009048`*^9}, {
   3.8027102460075426`*^9, 3.802710247009894*^9}, {3.802710303112787*^9, 
   3.8027104410987153`*^9}, {3.803216285641215*^9, 3.803216325584343*^9}, {
   3.8033314621560144`*^9, 3.803331490323675*^9}, 3.8043546164330034`*^9, 
   3.8043549970198417`*^9, {3.8043550319142704`*^9, 3.804355087421729*^9}, {
   3.8043552230685368`*^9, 3.804355368850872*^9}, {3.804355404765436*^9, 
   3.8043554128000183`*^9}, {3.804355482461556*^9, 3.804355512341385*^9}, {
   3.80435555982436*^9, 3.8043557012654514`*^9}, {3.8043745425614967`*^9, 
   3.804374672135926*^9}, 3.804374996668301*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"b0f560f8-894f-4293-a698-799863f23092"]
}, Closed]],

Cell[CellGroupData[{

Cell["Norms and Inner Products", "Subsection",
 CellChangeTimes->{{3.80435580860244*^9, 3.8043558102889075`*^9}, {
  3.8063519474822683`*^9, 
  3.8063519550380893`*^9}},ExpressionUUID->"1fd3e5dd-2e15-4e48-96c2-\
00431c7f201c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"InnerProductShort", "[", 
    RowBox[{
     RowBox[{"A_", "+", "B_"}], ",", "C_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"InnerProductShort", "[", 
     RowBox[{"A", ",", "C"}], "]"}], "+", 
    RowBox[{"InnerProductShort", "[", 
     RowBox[{"B", ",", "C"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"InnerProductShort", "[", 
    RowBox[{"A_", ",", 
     RowBox[{"B_", "+", "C_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"InnerProductShort", "[", 
     RowBox[{"A", ",", "B"}], "]"}], "+", 
    RowBox[{"InnerProductShort", "[", 
     RowBox[{"A", ",", "C"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"InnerProductShort", "[", 
    RowBox[{
     RowBox[{"a_", "*", 
      RowBox[{"State", "[", "A_", "]"}]}], ",", "B_"}], "]"}], ":=", 
   RowBox[{"a", "*", 
    RowBox[{"InnerProductShort", "[", 
     RowBox[{
      RowBox[{"State", "[", "A", "]"}], ",", "B"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"InnerProductShort", "[", 
     RowBox[{"A_", ",", 
      RowBox[{"b_", "*", 
       RowBox[{"State", "[", "B_", "]"}]}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Conjugate", "[", "b", "]"}], "*", 
     RowBox[{"InnerProductShort", "[", 
      RowBox[{"A", ",", 
       RowBox[{"State", "[", "B", "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"InnerProductShort", "[", 
     RowBox[{
      RowBox[{"State", "[", "A_", "]"}], ",", 
      RowBox[{"State", "[", "B_", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"L", ",", "Ared", ",", "Bred"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Ared", "=", 
        RowBox[{"DropVacuumFactors", "[", "A", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Bred", "=", 
        RowBox[{"DropVacuumFactors", "[", "B", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"L", "=", 
        RowBox[{"Length", "[", "Ared", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "Ared", "]"}], "\[NotEqual]", 
          RowBox[{"Length", "[", "Bred", "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"SymUnTwist2pt", "[", 
           RowBox[{
            RowBox[{"State", "[", "Ared", "]"}], ",", 
            RowBox[{"HermiteConj", "[", 
             RowBox[{"State", "[", "Bred", "]"}], "]"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "\[Rule]", "0"}], ",", 
            RowBox[{"xb", "\[Rule]", "0"}]}], "}"}]}], ")"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"InnerProduct", "[", 
    RowBox[{
     RowBox[{"A_", "+", "B_"}], ",", "C_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"InnerProduct", "[", 
     RowBox[{"A", ",", "C"}], "]"}], "+", 
    RowBox[{"InnerProduct", "[", 
     RowBox[{"B", ",", "C"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"InnerProduct", "[", 
    RowBox[{"A_", ",", 
     RowBox[{"B_", "+", "C_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"InnerProduct", "[", 
     RowBox[{"A", ",", "B"}], "]"}], "+", 
    RowBox[{"InnerProduct", "[", 
     RowBox[{"A", ",", "C"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"InnerProduct", "[", 
    RowBox[{
     RowBox[{"a_", "*", 
      RowBox[{"State", "[", "A_", "]"}]}], ",", "B_"}], "]"}], ":=", 
   RowBox[{"a", "*", 
    RowBox[{"InnerProduct", "[", 
     RowBox[{
      RowBox[{"State", "[", "A", "]"}], ",", "B"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"InnerProduct", "[", 
     RowBox[{"A_", ",", 
      RowBox[{"b_", "*", 
       RowBox[{"State", "[", "B_", "]"}]}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Conjugate", "[", "b", "]"}], "*", 
     RowBox[{"InnerProduct", "[", 
      RowBox[{"A", ",", 
       RowBox[{"State", "[", "B", "]"}]}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"InnerProduct", "[", 
     RowBox[{
      RowBox[{"State", "[", "A_", "]"}], ",", 
      RowBox[{"State", "[", "B_", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"L", ",", "Ared", ",", "Bred"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Ared", "=", 
        RowBox[{"DropVacuumFactors", "[", "A", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Bred", "=", 
        RowBox[{"DropVacuumFactors", "[", "B", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"L", "=", 
        RowBox[{"Length", "[", "Ared", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "Ared", "]"}], "\[NotEqual]", 
          RowBox[{"Length", "[", "Bred", "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{"NN", "!"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"NN", "-", "L"}], ")"}], "!"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SymUnTwist2pt", "[", 
            RowBox[{
             RowBox[{"State", "[", "Ared", "]"}], ",", 
             RowBox[{"HermiteConj", "[", 
              RowBox[{"State", "[", "Bred", "]"}], "]"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Rule]", "0"}], ",", 
             RowBox[{"xb", "\[Rule]", "0"}]}], "}"}]}], ")"}]}], "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NormalizeState", "[", "\[Phi]_", "]"}], ":=", 
    RowBox[{"Expand", "[", 
     RowBox[{"\[Phi]", "/", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"InnerProductShort", "[", 
        RowBox[{
         RowBox[{"Expand", "[", "\[Phi]", "]"}], ",", 
         RowBox[{"Expand", "[", "\[Phi]", "]"}]}], "]"}], "]"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8063520066610527`*^9, 3.806352025258319*^9}, {
  3.8063522317072887`*^9, 3.8063522940874405`*^9}, {3.806413380532301*^9, 
  3.806413400100235*^9}, {3.806413455973798*^9, 3.8064135148001194`*^9}, {
  3.8064135458082085`*^9, 3.806413567032281*^9}, {3.8064135974499397`*^9, 
  3.8064136892332907`*^9}, {3.8064137214999695`*^9, 3.8064137474975224`*^9}, {
  3.8064139921496954`*^9, 3.806414059027381*^9}, {3.8064275187219696`*^9, 
  3.806427581071248*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"b8a8a48d-d0ac-4255-a4df-eacdf6d43076"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NormState", "[", 
     RowBox[{"State", "[", "A_", "]"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "Ared", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Ared", "=", 
        RowBox[{"DropVacuumFactors", "[", "A", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"NN", "!"}], "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"NN", "-", 
             RowBox[{"Length", "[", "Ared", "]"}]}], ")"}], "!"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"SymUnTwist2pt", "[", 
             RowBox[{
              RowBox[{"State", "[", "Ared", "]"}], ",", 
              RowBox[{"HermiteConj", "[", 
               RowBox[{"State", "[", "Ared", "]"}], "]"}]}], "]"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"x", "\[Rule]", "0"}], ",", 
              RowBox[{"xb", "\[Rule]", "0"}]}], "}"}]}], ")"}]}], "]"}], 
        "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NormStateShort", "[", 
     RowBox[{"State", "[", "A_", "]"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "Ared", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Ared", "=", 
        RowBox[{"DropVacuumFactors", "[", "A", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SymUnTwist2pt", "[", 
            RowBox[{
             RowBox[{"State", "[", "Ared", "]"}], ",", 
             RowBox[{"HermiteConj", "[", 
              RowBox[{"State", "[", "Ared", "]"}], "]"}]}], "]"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "\[Rule]", "0"}], ",", 
             RowBox[{"xb", "\[Rule]", "0"}]}], "}"}]}], ")"}], "]"}], "]"}], 
       ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.804357297349561*^9, 3.8043573210536203`*^9}, {
   3.8043588920276556`*^9, 3.8043589531768303`*^9}, {3.8043594506960077`*^9, 
   3.8043595170837946`*^9}, {3.804375827344303*^9, 3.804375844564766*^9}, {
   3.8043758792108235`*^9, 3.804375880861416*^9}, {3.8053711942767296`*^9, 
   3.805371225492553*^9}, {3.831040057306901*^9, 3.831040073666035*^9}, 
   3.8310401090242577`*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"aeb9bb22-356a-436e-b867-64995133eac8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Display States", "Subsection",
 CellChangeTimes->{{3.804354979562292*^9, 
  3.8043549825717487`*^9}},ExpressionUUID->"56e5be34-5b5e-4504-87b6-\
3a3d1b9c019b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DisplayState", "[", 
      RowBox[{"State", "[", "AA_", "]"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"perm", ",", "p"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"perm", "=", 
         RowBox[{"Permutations", "[", "AA", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Sum", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["dX", 
                 RowBox[{"-", "1"}]], "[", 
                RowBox[{"i", ",", 
                 RowBox[{
                  RowBox[{"perm", "[", 
                   RowBox[{"[", "p", "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "1", ",", "j"}], "]"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{
                   RowBox[{"perm", "[", 
                    RowBox[{"[", "p", "]"}], "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], "]"}]}], "}"}]}], 
              "]"}], "*", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[CapitalPsi]", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}]], "[", 
                RowBox[{"i", ",", 
                 RowBox[{
                  RowBox[{"perm", "[", 
                   RowBox[{"[", "p", "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "2", ",", "j"}], "]"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{
                   RowBox[{"perm", "[", 
                    RowBox[{"[", "p", "]"}], "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], "]"}]}], "}"}]}], 
              "]"}], "*", "\[IndentingNewLine]", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["dXR", 
                 RowBox[{"-", "1"}]], "[", 
                RowBox[{"i", ",", 
                 RowBox[{
                  RowBox[{"perm", "[", 
                   RowBox[{"[", "p", "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "3", ",", "j"}], "]"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{
                   RowBox[{"perm", "[", 
                    RowBox[{"[", "p", "]"}], "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}], "]"}]}], "}"}]}], 
              "]"}], "*", 
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{
                SubscriptBox["\[CapitalPsi]R", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}]], "[", 
                RowBox[{"i", ",", 
                 RowBox[{
                  RowBox[{"perm", "[", 
                   RowBox[{"[", "p", "]"}], "]"}], "[", 
                  RowBox[{"[", 
                   RowBox[{"i", ",", "4", ",", "j"}], "]"}], "]"}]}], "]"}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{
                   RowBox[{"perm", "[", 
                    RowBox[{"[", "p", "]"}], "]"}], "[", 
                   RowBox[{"[", 
                    RowBox[{"i", ",", "4"}], "]"}], "]"}], "]"}]}], "}"}]}], 
              "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", 
               RowBox[{"perm", "[", 
                RowBox[{"[", "p", "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"p", ",", "1", ",", 
            RowBox[{"Length", "[", "perm", "]"}]}], "}"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DisplayState", "[", 
      RowBox[{"a_", "*", 
       RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
     RowBox[{"a", "*", 
      RowBox[{"DisplayState", "[", 
       RowBox[{"State", "[", "A", "]"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"DisplayState", "[", 
      RowBox[{"A_", "+", "B_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"DisplayState", "[", "A", "]"}], "+", 
      RowBox[{"DisplayState", "[", "B", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.802118998392788*^9, 3.802119091132722*^9}, {
   3.802119143824791*^9, 3.802119145416499*^9}, {3.8021192049791694`*^9, 
   3.8021192733343215`*^9}, {3.8021193078240633`*^9, 3.802119321092616*^9}, {
   3.8021193600782843`*^9, 3.8021193871937976`*^9}, {3.8021194550412607`*^9, 
   3.802119469681103*^9}, {3.8021195041828127`*^9, 3.802119587299474*^9}, {
   3.802119630560755*^9, 3.8021196504714975`*^9}, {3.802119693170317*^9, 
   3.8021197715496163`*^9}, {3.802179429415289*^9, 3.802179429909001*^9}, {
   3.8021794776116195`*^9, 3.802179520429085*^9}, {3.802179554980649*^9, 
   3.8021797715673103`*^9}, {3.80217982999599*^9, 3.802179863860396*^9}, {
   3.802710681404871*^9, 3.8027107056959176`*^9}, {3.802710900678852*^9, 
   3.802710909057475*^9}, 3.8340831981412497`*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"e732e214-d7d3-4e49-848e-c6ca69879fd0"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute all states for various h, hbar", "Section",
 CellChangeTimes->{{3.802196621881322*^9, 3.8021966267483377`*^9}, {
  3.8030886665377736`*^9, 
  3.80308867132897*^9}},ExpressionUUID->"df47399b-2639-4e8f-b49d-\
73a2185cf299"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AllStates", "[", 
     RowBox[{"h_", ",", "hb_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "nn", ",", "leftPart", ",", "leftStates", ",", "rightPart", ",", 
        "rightStates", ",", "retStates", ",", "permrightStates"}], "}"}], ",",
       "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"nn", "=", 
        RowBox[{
         RowBox[{"2", "h"}], "+", 
         RowBox[{"2", "hb"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "\[Equal]", "0"}], "&&", 
          RowBox[{"hb", "\[Equal]", "0"}]}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{"{", "}"}], "}"}], "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"leftPart", "=", 
        RowBox[{"IntegerPartitions", "[", 
         RowBox[{"2", "h"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"leftStates", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"partToStates", "[", 
             RowBox[{"#", ",", "nn"}], "]"}], "&"}], "/@", "leftPart"}], ",", 
          "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"rightPart", "=", 
        RowBox[{"IntegerPartitions", "[", 
         RowBox[{"2", "hb"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"rightStates", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"partToStates", "[", 
             RowBox[{"#", ",", "nn"}], "]"}], "&"}], "/@", "rightPart"}], ",",
           "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"permrightStates", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Permutations", "/@", "rightStates"}], ",", "1"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"retStates", "=", 
        RowBox[{"Flatten", "[", 
         RowBox[{
          RowBox[{"Outer", "[", 
           RowBox[{
           "CombineLeftRight", ",", "leftStates", ",", "permrightStates", ",",
             "1"}], "]"}], ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "bring", " ", "states", " ", "to", " ", "standard", " ", "form", " ", 
         "and", " ", "throw", " ", "out", " ", "redundants"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"retStates", "=", 
        RowBox[{"Union", "[", 
         RowBox[{"ReduceStateSet", "/@", "retStates"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "throw", " ", "out", " ", "states", " ", "that", " ", "vanish", " ", 
         "due", " ", "to", " ", "fermionic", " ", "statistics"}], " ", "*)"}],
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"retStates", "=", 
          RowBox[{"Select", "[", 
           RowBox[{"retStates", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"SymmetrizeState", "[", 
               RowBox[{"State", "[", "#", "]"}], "]"}], "=!=", "0"}], "&"}]}],
            "]"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
       RowBox[{"retStates", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"retStates", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"NormStateShort", "[", 
             RowBox[{"State", "[", "#", "]"}], "]"}], "=!=", "0"}], "&"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "retStates", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CombineLeftRight", "[", 
     RowBox[{"L_", ",", "R_"}], "]"}], ":=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"L", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"L", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
        RowBox[{"R", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
        RowBox[{"R", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "L", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"A", " ", "has", " ", "4", " ", "curly", " ", "brackets"}], ",", 
    " ", 
    RowBox[{
     RowBox[{"B", " ", "has", " ", "3"}], "..."}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AppendFactor", "[", 
    RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"A", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"B", "[", 
             RowBox[{"[", "j", "]"}], "]"}], "}"}]}], "}"}], ",", "1"}], 
        "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "A", "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "B", "]"}]}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"partToStates", "[", 
     RowBox[{"A_", ",", "nn_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"retPart", ",", "i", ",", "j", ",", "newTuples"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "A", "]"}], ">", "0"}], ",", 
         RowBox[{"retPart", "=", 
          RowBox[{"descPartitions", "[", 
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "/", "2"}], "]"}]}], ",", 
         RowBox[{"retPart", "=", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", "}"}]}], "}"}], "}"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "hack", " ", "to", " ", "deal", " ", "with", " ", "correct", " ", 
         "number", " ", "of", " ", 
         RowBox[{"{", "}"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"retPart", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"retPart", "[", 
            RowBox[{"[", "j", "]"}], "]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "retPart", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "2"}], ",", 
         RowBox[{"i", "\[LessEqual]", "nn"}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"i", "\[LessEqual]", 
             RowBox[{"Length", "[", "A", "]"}]}], ",", 
            RowBox[{"newTuples", "=", 
             RowBox[{"descPartitions", "[", 
              RowBox[{
               RowBox[{"A", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "/", "2"}], "]"}]}], ",", 
            RowBox[{"newTuples", "=", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", "}"}], ",", 
                RowBox[{"{", "}"}]}], "}"}], "}"}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"retPart", "=", 
           RowBox[{"AppendFactor", "[", 
            RowBox[{"retPart", ",", "newTuples"}], "]"}]}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "retPart", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"descPartitions", "[", "h_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"hbos", ",", "hferm", ",", 
       RowBox[{"retPart", "=", 
        RowBox[{"{", "}"}]}], ",", "bosons", ",", "fermions"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"hbos", "=", "0"}], ",", 
        RowBox[{"hbos", "\[LessEqual]", "h"}], ",", 
        RowBox[{"hbos", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"hferm", "=", 
          RowBox[{"h", "-", "hbos"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"bosons", "=", 
          RowBox[{"Union", "[", 
           RowBox[{"Sort", "/@", 
            RowBox[{"Tuples", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
              "hbos"}], "]"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"fermions", "=", 
          RowBox[{"Subsets", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", "hferm"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"retPart", "=", 
          RowBox[{"Join", "[", 
           RowBox[{"retPart", ",", 
            RowBox[{"Flatten", "[", 
             RowBox[{
              RowBox[{"Outer", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"#1", ",", "#2"}], "}"}], "&"}], ",", "bosons", ",",
                 "fermions", ",", "1"}], "]"}], ",", "1"}], "]"}]}], "]"}]}], 
         ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "retPart", "]"}], ";"}]}], "\[IndentingNewLine]",
     "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.80270269068375*^9, 3.80270276354385*^9}, {
   3.802702951218819*^9, 3.8027029886417294`*^9}, {3.8027030532458653`*^9, 
   3.802703093877217*^9}, {3.802703162187451*^9, 3.802703219400446*^9}, {
   3.8027033311016083`*^9, 3.8027033381996264`*^9}, {3.8027036037434254`*^9, 
   3.8027037176836042`*^9}, {3.8027037515630846`*^9, 3.8027037890826855`*^9}, 
   3.8027038810686674`*^9, {3.802703929978842*^9, 3.8027039688299026`*^9}, {
   3.802704506615034*^9, 3.8027045122470026`*^9}, {3.802704568319276*^9, 
   3.8027046353080807`*^9}, {3.8027047134847536`*^9, 
   3.8027047278533173`*^9}, {3.802705133175514*^9, 3.802705231056805*^9}, {
   3.802705289130427*^9, 3.8027052907261543`*^9}, {3.802708620154975*^9, 
   3.802708650008117*^9}, {3.802708869636583*^9, 3.8027088994129324`*^9}, {
   3.80270908327315*^9, 3.8027092498924103`*^9}, {3.802709324522812*^9, 
   3.8027094045577183`*^9}, 3.802709483677057*^9, {3.802709516380562*^9, 
   3.8027095173649282`*^9}, {3.8027095562499456`*^9, 
   3.8027095696939497`*^9}, {3.802709600966296*^9, 3.802709651633813*^9}, {
   3.8027098044180694`*^9, 3.802709812956276*^9}, {3.802709852065647*^9, 
   3.8027098708623686`*^9}, {3.802709939388334*^9, 3.80270994329488*^9}, {
   3.8027100371053843`*^9, 3.802710045005251*^9}, {3.802711064813796*^9, 
   3.80271110669081*^9}, {3.8027112157718506`*^9, 3.8027112268701153`*^9}, {
   3.8027112909238014`*^9, 3.8027113023193245`*^9}, {3.802789506364184*^9, 
   3.802789519196315*^9}, {3.8027895537521734`*^9, 3.8027895648146105`*^9}, {
   3.8027897115123587`*^9, 3.802789724357373*^9}, {3.8027898699040394`*^9, 
   3.802789905549284*^9}, {3.8027899952072153`*^9, 3.802790052030404*^9}, {
   3.802790091671644*^9, 3.8027900956763515`*^9}, {3.802790198788744*^9, 
   3.8027902056380796`*^9}, {3.8027902398173904`*^9, 
   3.8027902417264404`*^9}, {3.802793078625136*^9, 3.802793124201956*^9}, {
   3.802793157676064*^9, 3.8027931883530035`*^9}, {3.8027932193183713`*^9, 
   3.802793226538051*^9}, {3.8027932991305256`*^9, 3.802793316407358*^9}, {
   3.8027933731162643`*^9, 3.8027933874145136`*^9}, {3.8027935209131875`*^9, 
   3.802793533604042*^9}, {3.8027936479039288`*^9, 3.8027936552330704`*^9}, {
   3.8027939536602306`*^9, 3.802793959599413*^9}, {3.802794233935155*^9, 
   3.8027942500896597`*^9}, {3.8027943312726173`*^9, 
   3.8027943354255085`*^9}, {3.802794388273591*^9, 3.802794409409827*^9}, {
   3.8027944610813227`*^9, 3.802794498449972*^9}, {3.8027945920509663`*^9, 
   3.802794691226402*^9}, {3.80279473854305*^9, 3.8027947656468153`*^9}, {
   3.8027948010429583`*^9, 3.8027948030147734`*^9}, {3.80279483696443*^9, 
   3.8027948508917074`*^9}, {3.802795097768776*^9, 3.802795143520026*^9}, 
   3.802795201101185*^9, {3.8027953769996324`*^9, 3.802795456458234*^9}, 
   3.802795506654567*^9, {3.8027955688903537`*^9, 3.8027955998641005`*^9}, {
   3.8027956702013264`*^9, 3.8027958433872395`*^9}, {3.8027958903306055`*^9, 
   3.802795939374215*^9}, {3.80279598235355*^9, 3.802795996709248*^9}, {
   3.802796210062168*^9, 3.8027962168107104`*^9}, {3.803085237548869*^9, 
   3.8030852406655645`*^9}, {3.803085363639616*^9, 3.8030853679720306`*^9}, {
   3.8030855216549187`*^9, 3.8030855243058424`*^9}, {3.8030856563566103`*^9, 
   3.8030856589975414`*^9}, {3.803085759738061*^9, 3.8030858168652525`*^9}, {
   3.803085860726921*^9, 3.8030858668764386`*^9}, {3.803086378017148*^9, 
   3.8030864029594617`*^9}, {3.8030864595600233`*^9, 
   3.8030864842480173`*^9}, {3.8030867144731717`*^9, 
   3.8030867431484675`*^9}, {3.803086899820376*^9, 3.803086912973156*^9}, {
   3.8030869926952286`*^9, 3.803086995365081*^9}, {3.803131324333171*^9, 
   3.8031313261273775`*^9}, {3.8063244483256273`*^9, 
   3.8063244525321083`*^9}, {3.806324787616176*^9, 3.806324810466827*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"c8e19b69-243e-4c48-9f85-ff1eb61647a8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Acting with Operators", "Section",
 CellChangeTimes->{{3.803134002884119*^9, 
  3.8031340070908346`*^9}},ExpressionUUID->"29d326ea-499c-4d75-9723-\
03685638c338"],

Cell["\<\
We follow the notation of Gaberdiel et al. using complex bosons and fermions. \
We take X^3 = bar X^1 etc., and [X^1,bar X^1] = \[Delta] etc.

I: coordinate index, I=1,2,3,4
i: tensor factor index, i=1,2,... N
m: mode


\
\>", "Text",
 CellChangeTimes->{{3.802441416421531*^9, 3.802441464969392*^9}, {
  3.8031330007875175`*^9, 3.8031330344135637`*^9}, {3.803133165056719*^9, 
  3.8031331665836267`*^9}},ExpressionUUID->"1c138a47-abdf-4f7d-b15f-\
21f27e02cebf"],

Cell[CellGroupData[{

Cell["Overall Definitions", "Subsection",
 CellChangeTimes->{{3.8035640475570445`*^9, 
  3.8035640525277147`*^9}},ExpressionUUID->"9d571c57-3571-44e1-a828-\
1b7b15b3eb64"],

Cell["Define single particle version of operators:", "Text",
 CellChangeTimes->{{3.803133315915589*^9, 
  3.8031333267455873`*^9}},ExpressionUUID->"5abaab3b-3ea9-40f2-984e-\
03fcb9679376"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Actsp", "[", 
    RowBox[{
     RowBox[{"Op_", "[", 
      RowBox[{"I_", ",", "m_"}], "]"}], ",", 
     RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"nn", ",", "retState", ",", "i"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"nn", "=", 
       RowBox[{"Length", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"retState", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"ReduceState", "[", 
          RowBox[{"Act", "[", 
           RowBox[{
            RowBox[{"Op", "[", 
             RowBox[{"I", ",", "i", ",", "m"}], "]"}], ",", 
            RowBox[{"State", "[", "A", "]"}]}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "nn"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "retState", "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Actsp", "[", 
     RowBox[{
      RowBox[{"Op_", "[", "m_", "]"}], ",", 
      RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"nn", ",", "retState", ",", "i"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"nn", "=", 
        RowBox[{"Length", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"retState", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"ReduceState", "[", 
           RowBox[{"Act", "[", 
            RowBox[{
             RowBox[{"Op", "[", 
              RowBox[{"i", ",", "m"}], "]"}], ",", 
             RowBox[{"State", "[", "A", "]"}]}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "nn"}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "retState", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.803133364146573*^9, 3.8031334168794794`*^9}, {
  3.8031420686574364`*^9, 3.8031420775386457`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"b6382532-51f9-4ed7-b101-53b6e64a6d35"],

Cell["implement linearity for Act:", "Text",
 CellChangeTimes->{{3.803133177177264*^9, 
  3.803133192397546*^9}},ExpressionUUID->"e5b3da99-0dc8-4c1a-a6cd-\
801009d31bc7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Act", "[", 
    RowBox[{"Op_", ",", 
     RowBox[{"a_", "*", 
      RowBox[{"State", "[", "A_", "]"}]}]}], "]"}], ":=", 
   RowBox[{"a", "*", 
    RowBox[{"Act", "[", 
     RowBox[{"Op", ",", 
      RowBox[{"State", "[", "A", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Act", "[", 
    RowBox[{"Op_", ",", 
     RowBox[{"a_", "+", "b_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Act", "[", 
     RowBox[{"Op", ",", "a"}], "]"}], "+", 
    RowBox[{"Act", "[", 
     RowBox[{"Op", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Act", "[", 
     RowBox[{"Op_", ",", "0"}], "]"}], ":=", "0"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Actsp", "[", 
    RowBox[{"Op_", ",", 
     RowBox[{"a_", "*", 
      RowBox[{"State", "[", "A_", "]"}]}]}], "]"}], ":=", 
   RowBox[{"a", "*", 
    RowBox[{"Actsp", "[", 
     RowBox[{"Op", ",", 
      RowBox[{"State", "[", "A", "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Actsp", "[", 
    RowBox[{"Op_", ",", 
     RowBox[{"a_", "+", "b_"}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Actsp", "[", 
     RowBox[{"Op", ",", "a"}], "]"}], "+", 
    RowBox[{"Actsp", "[", 
     RowBox[{"Op", ",", "b"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Actsp", "[", 
    RowBox[{"Op_", ",", "0"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8031331994068213`*^9, 3.8031332107425137`*^9}, 
   3.803133304875087*^9, {3.803140738784787*^9, 3.803140748272271*^9}, {
   3.803168992333902*^9, 3.803169011580429*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"acddab12-76b2-4461-9bc8-bb6f186a8d44"]
}, Closed]],

Cell[CellGroupData[{

Cell["Fermions and Bosons", "Subsection",
 CellChangeTimes->{{3.8031402063717847`*^9, 
  3.803140208698556*^9}},ExpressionUUID->"7d08a3a5-a205-43e5-8380-\
50f1bf0ac4f4"],

Cell["Define modes acting on single factors:", "Text",
 CellChangeTimes->{{3.8031336959273853`*^9, 
  3.8031337194614706`*^9}},ExpressionUUID->"d7b47588-70ce-4834-a980-\
a4ed556e04a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Act", "[", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"I_", ",", "i_", ",", "m_"}], "]"}], ",", 
      RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "Icomp", ",", "Aret", ",", "B1", ",", "F1", ",", "Bb1", ",", "Fb1", 
        ",", "pos"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Icomp", "=", 
        RowBox[{"Idual", "[", "I", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Aret", "=", "A"}], ";", "\[IndentingNewLine]", 
       RowBox[{"B1", "=", 
        RowBox[{"A", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"F1", "=", 
        RowBox[{"A", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Bb1", "=", 
        RowBox[{"A", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Fb1", "=", 
        RowBox[{"A", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", "\[Equal]", "0"}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"temporary", " ", "hack"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", ">", "1"}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", "==", 
          RowBox[{"-", "1"}]}], ",", 
         RowBox[{"Aret", "=", 
          RowBox[{"ReplacePart", "[", 
           RowBox[{"A", ",", 
            RowBox[{"i", "->", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Prepend", "[", 
                RowBox[{"B1", ",", "I"}], "]"}], ",", "F1", ",", "Bb1", ",", 
               "Fb1"}], "}"}]}]}], "]"}]}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"B1", ",", "Icomp"}], "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"pos", "=", 
              RowBox[{
               RowBox[{"Position", "[", 
                RowBox[{"B1", ",", "Icomp"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Aret", "=", 
              RowBox[{"ReplacePart", "[", 
               RowBox[{"A", ",", 
                RowBox[{"i", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"Delete", "[", 
                    RowBox[{"B1", ",", "pos"}], "]"}], ",", "F1", ",", "Bb1", 
                   ",", "Fb1"}], "}"}]}]}], "]"}]}]}], ",", 
            RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"State", "[", "Aret", "]"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Act", "[", 
     RowBox[{
      RowBox[{"Xb", "[", 
       RowBox[{"I_", ",", "i_", ",", "m_"}], "]"}], ",", 
      RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "Icomp", ",", "Aret", ",", "B1", ",", "F1", ",", "Bb1", ",", "Fb1", 
        ",", "pos"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Icomp", "=", 
        RowBox[{"Idual", "[", "I", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Aret", "=", "A"}], ";", "\[IndentingNewLine]", 
       RowBox[{"B1", "=", 
        RowBox[{"A", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"F1", "=", 
        RowBox[{"A", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Bb1", "=", 
        RowBox[{"A", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Fb1", "=", 
        RowBox[{"A", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", "\[Equal]", "0"}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"temporary", " ", "hack"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", ">", "1"}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", "==", 
          RowBox[{"-", "1"}]}], ",", 
         RowBox[{"Aret", "=", 
          RowBox[{"ReplacePart", "[", 
           RowBox[{"A", ",", 
            RowBox[{"i", "->", 
             RowBox[{"{", 
              RowBox[{"B1", ",", "F1", ",", 
               RowBox[{"Prepend", "[", 
                RowBox[{"Bb1", ",", "I"}], "]"}], ",", "Fb1"}], "}"}]}]}], 
           "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"Bb1", ",", "Icomp"}], "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"pos", "=", 
              RowBox[{
               RowBox[{"Position", "[", 
                RowBox[{"Bb1", ",", "Icomp"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Aret", "=", 
              RowBox[{"ReplacePart", "[", 
               RowBox[{"A", ",", 
                RowBox[{"i", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{"B1", ",", "F1", ",", 
                   RowBox[{"Delete", "[", 
                    RowBox[{"Bb1", ",", "pos"}], "]"}], ",", "Fb1"}], 
                  "}"}]}]}], "]"}]}]}], ",", 
            RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"State", "[", "Aret", "]"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Act", "[", 
     RowBox[{
      RowBox[{"\[CapitalPsi]", "[", 
       RowBox[{"I_", ",", "i_", ",", "m_"}], "]"}], ",", 
      RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "Icomp", ",", "Aret", ",", "B1", ",", "F1", ",", "Bb1", ",", "Fb1", 
        ",", "pos", ",", "sign", ",", "j"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"sign", "=", "1"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Icomp", "=", 
        RowBox[{"Idual", "[", "I", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Aret", "=", "A"}], ";", "\[IndentingNewLine]", 
       RowBox[{"B1", "=", 
        RowBox[{"A", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"F1", "=", 
        RowBox[{"A", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Bb1", "=", 
        RowBox[{"A", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Fb1", "=", 
        RowBox[{"A", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]",
        "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"temporary", " ", "hack"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", ">", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", "==", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}]}], ",", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"F1", ",", "I"}], "]"}], ",", 
           RowBox[{"Return", "[", "0", "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Aret", "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"A", ",", 
               RowBox[{"i", "->", 
                RowBox[{"{", 
                 RowBox[{"B1", ",", 
                  RowBox[{"Prepend", "[", 
                   RowBox[{"F1", ",", "I"}], "]"}], ",", "Bb1", ",", "Fb1"}], 
                 "}"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"sign", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Length", "[", 
                  RowBox[{"A", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], "]"}], "+", 
                 RowBox[{"Length", "[", 
                  RowBox[{"A", "[", 
                   RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], "]"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", 
                  RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}]}]}]}]}], "]"}]}], 
        "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"m", "\[Equal]", 
          RowBox[{"1", "/", "2"}]}], ",", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"MemberQ", "[", 
             RowBox[{"F1", ",", "Icomp"}], "]"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"pos", "=", 
              RowBox[{
               RowBox[{"Position", "[", 
                RowBox[{"F1", ",", "Icomp"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"Aret", "=", 
              RowBox[{"ReplacePart", "[", 
               RowBox[{"A", ",", 
                RowBox[{"i", "\[Rule]", 
                 RowBox[{"{", 
                  RowBox[{"B1", ",", 
                   RowBox[{"Delete", "[", 
                    RowBox[{"F1", ",", "pos"}], "]"}], ",", "Bb1", ",", 
                   "Fb1"}], "}"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
             RowBox[{"sign", "=", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", 
               RowBox[{"(", 
                RowBox[{"pos", "+", "1", "+", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"A", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], "]"}], "+", 
                    RowBox[{"Length", "[", 
                    RowBox[{"A", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]}]}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"sign", "*", 
         RowBox[{"OrderDescendants", "[", 
          RowBox[{"State", "[", "Aret", "]"}], "]"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Act", "[", 
    RowBox[{
     RowBox[{"\[CapitalPsi]b", "[", 
      RowBox[{"I_", ",", "i_", ",", "m_"}], "]"}], ",", 
     RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Icomp", ",", "Aret", ",", "B1", ",", "F1", ",", "Bb1", ",", "Fb1", ",",
        "pos", ",", "sign", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"sign", "=", "1"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Icomp", "=", 
       RowBox[{"Idual", "[", "I", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Aret", "=", "A"}], ";", "\[IndentingNewLine]", 
      RowBox[{"B1", "=", 
       RowBox[{"A", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"F1", "=", 
       RowBox[{"A", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "2"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Bb1", "=", 
       RowBox[{"A", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "3"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Fb1", "=", 
       RowBox[{"A", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "4"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"temporary", " ", "hack"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"m", ">", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"m", "==", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "2"}]}], ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"MemberQ", "[", 
           RowBox[{"Fb1", ",", "I"}], "]"}], ",", 
          RowBox[{"Return", "[", "0", "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Aret", "=", 
            RowBox[{"ReplacePart", "[", 
             RowBox[{"A", ",", 
              RowBox[{"i", "->", 
               RowBox[{"{", 
                RowBox[{"B1", ",", "F1", ",", "Bb1", ",", 
                 RowBox[{"Prepend", "[", 
                  RowBox[{"Fb1", ",", "I"}], "]"}]}], "}"}]}]}], "]"}]}], ";",
            "\[IndentingNewLine]", 
           RowBox[{"sign", "=", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Length", "[", "F1", "]"}], "+", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"A", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], "]"}], "+", 
                  RowBox[{"Length", "[", 
                   RowBox[{"A", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", "1", ",", 
                   RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]}], 
           ";"}]}], "\[IndentingNewLine]", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"m", "\[Equal]", 
         RowBox[{"1", "/", "2"}]}], ",", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"MemberQ", "[", 
            RowBox[{"Fb1", ",", "Icomp"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"pos", "=", 
             RowBox[{
              RowBox[{"Position", "[", 
               RowBox[{"Fb1", ",", "Icomp"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Aret", "=", 
             RowBox[{"ReplacePart", "[", 
              RowBox[{"A", ",", 
               RowBox[{"i", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"B1", ",", "F1", ",", "Bb1", ",", 
                  RowBox[{"Delete", "[", 
                   RowBox[{"Fb1", ",", "pos"}], "]"}]}], "}"}]}]}], "]"}]}], 
            ";", "\[IndentingNewLine]", 
            RowBox[{"sign", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"pos", "+", "1", "+", 
                RowBox[{"Length", "[", "F1", "]"}], "+", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", 
                    RowBox[{"A", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], "]"}], "+", 
                   RowBox[{"Length", "[", 
                    RowBox[{"A", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "4"}], "]"}], "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "1", ",", 
                    RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]}]}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"sign", "*", 
        RowBox[{"OrderDescendants", "[", 
         RowBox[{"State", "[", "Aret", "]"}], "]"}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.803132814482691*^9, 3.8031328716870136`*^9}, {
   3.803132925193887*^9, 3.803132970813336*^9}, {3.8031330733633766`*^9, 
   3.8031331560068913`*^9}, 3.8031333337049694`*^9, {3.803133528647853*^9, 
   3.803133538628158*^9}, {3.8031337282729073`*^9, 3.803133768602024*^9}, {
   3.803137886451449*^9, 3.803138019432269*^9}, {3.8031381032789373`*^9, 
   3.803138142009929*^9}, {3.8031381971584053`*^9, 3.803138258624982*^9}, {
   3.803215781164473*^9, 3.803215784315014*^9}, {3.803215861996028*^9, 
   3.8032158635588465`*^9}, {3.803215919911132*^9, 3.8032159570436273`*^9}, {
   3.8032571921119003`*^9, 3.8032572020194025`*^9}, {3.803257242456227*^9, 
   3.803257243810574*^9}, {3.803257897648881*^9, 3.8032579434283924`*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"9f5b5d0f-b778-416a-b38b-e24c6cf47641"]
}, Closed]],

Cell[CellGroupData[{

Cell["Small N=4 generators", "Subsection",
 CellChangeTimes->{{3.8031402173623466`*^9, 
  3.8031402327182713`*^9}},ExpressionUUID->"52c408cd-bbab-4349-adfb-\
1d054d49d8b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rlower", "[", 
     RowBox[{"n_", ",", "weight_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"Ceiling", "[", 
      RowBox[{"n", "-", "weight", "-", 
       RowBox[{"1", "/", "2"}]}], "]"}], "+", 
     RowBox[{"1", "/", "2"}]}]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellLabel->"In[61]:=",ExpressionUUID->"df910b4d-ce84-40c9-8c41-e866ace909d3"],

Cell[CellGroupData[{

Cell["holomorphic", "Subsubsection",
 CellChangeTimes->{{3.8032233817063303`*^9, 
  3.803223382859272*^9}},ExpressionUUID->"8993b9d4-20f9-42db-8390-\
ea5c029e71b0"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"NormOrderAct", "[", 
      RowBox[{
       RowBox[{"\[CapitalPsi]", "[", 
        RowBox[{"I1_", ",", "i1_", ",", "r1_"}], "]"}], ",", 
       RowBox[{"\[CapitalPsi]", "[", 
        RowBox[{"I2_", ",", "i2_", ",", "r2_"}], "]"}], ",", 
       RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"r2", "\[GreaterEqual]", "r1"}], ",", 
       RowBox[{"Act", "[", 
        RowBox[{
         RowBox[{"\[CapitalPsi]", "[", 
          RowBox[{"I1", ",", "i1", ",", "r1"}], "]"}], ",", 
         RowBox[{"Act", "[", 
          RowBox[{
           RowBox[{"\[CapitalPsi]", "[", 
            RowBox[{"I2", ",", "i2", ",", "r2"}], "]"}], ",", 
           RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Act", "[", 
         RowBox[{
          RowBox[{"\[CapitalPsi]", "[", 
           RowBox[{"I2", ",", "i2", ",", "r2"}], "]"}], ",", 
          RowBox[{"Act", "[", 
           RowBox[{
            RowBox[{"\[CapitalPsi]", "[", 
             RowBox[{"I1", ",", "i1", ",", "r1"}], "]"}], ",", 
            RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NormOrderAct", "[", 
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"I1_", ",", "i1_", ",", "r1_"}], "]"}], ",", 
       RowBox[{"X", "[", 
        RowBox[{"I2_", ",", "i2_", ",", "r2_"}], "]"}], ",", 
       RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"r2", "\[GreaterEqual]", "r1"}], ",", 
       RowBox[{"Act", "[", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"I1", ",", "i1", ",", "r1"}], "]"}], ",", 
         RowBox[{"Act", "[", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"I2", ",", "i2", ",", "r2"}], "]"}], ",", 
           RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"Act", "[", 
        RowBox[{
         RowBox[{"X", "[", 
          RowBox[{"I2", ",", "i2", ",", "r2"}], "]"}], ",", 
         RowBox[{"Act", "[", 
          RowBox[{
           RowBox[{"X", "[", 
            RowBox[{"I1", ",", "i1", ",", "r1"}], "]"}], ",", 
           RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Act", "[", 
      RowBox[{
       RowBox[{"Jp", "[", 
        RowBox[{"i_", ",", "n_"}], "]"}], ",", 
       RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"retstate", ",", "lweight"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"lweight", "=", 
         RowBox[{"weightL", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"retstate", "=", 
         RowBox[{"-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Act", "[", 
             RowBox[{
              RowBox[{"\[CapitalPsi]", "[", 
               RowBox[{"1", ",", "i", ",", "r"}], "]"}], ",", 
              RowBox[{"Act", "[", 
               RowBox[{
                RowBox[{"\[CapitalPsi]", "[", 
                 RowBox[{"2", ",", "i", ",", 
                  RowBox[{"n", "-", "r"}]}], "]"}], ",", 
                RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", 
              RowBox[{"rlower", "[", 
               RowBox[{"n", ",", "lweight"}], "]"}], ",", "lweight"}], 
             "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "retstate", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Act", "[", 
      RowBox[{
       RowBox[{"Jm", "[", 
        RowBox[{"i_", ",", "n_"}], "]"}], ",", 
       RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"retstate", ",", "lweight"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"lweight", "=", 
         RowBox[{"weightL", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"retstate", "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Act", "[", 
            RowBox[{
             RowBox[{"\[CapitalPsi]", "[", 
              RowBox[{"3", ",", "i", ",", "r"}], "]"}], ",", 
             RowBox[{"Act", "[", 
              RowBox[{
               RowBox[{"\[CapitalPsi]", "[", 
                RowBox[{"4", ",", "i", ",", 
                 RowBox[{"n", "-", "r"}]}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{"rlower", "[", 
              RowBox[{"n", ",", "lweight"}], "]"}], ",", "lweight"}], "}"}]}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "retstate", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Act", "[", 
      RowBox[{
       RowBox[{"J3", "[", 
        RowBox[{"i_", ",", "n_"}], "]"}], ",", 
       RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"retstate", ",", "lweight"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"lweight", "=", 
         RowBox[{"weightL", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"retstate", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], "*", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"NormOrderAct", "[", 
               RowBox[{
                RowBox[{"\[CapitalPsi]", "[", 
                 RowBox[{"1", ",", "i", ",", "r"}], "]"}], ",", 
                RowBox[{"\[CapitalPsi]", "[", 
                 RowBox[{"3", ",", "i", ",", 
                  RowBox[{"n", "-", "r"}]}], "]"}], ",", 
                RowBox[{"State", "[", "A", "]"}]}], "]"}], "+", 
              RowBox[{"NormOrderAct", "[", 
               RowBox[{
                RowBox[{"\[CapitalPsi]", "[", 
                 RowBox[{"2", ",", "i", ",", "r"}], "]"}], ",", 
                RowBox[{"\[CapitalPsi]", "[", 
                 RowBox[{"4", ",", "i", ",", 
                  RowBox[{"n", "-", "r"}]}], "]"}], ",", 
                RowBox[{"State", "[", "A", "]"}]}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", 
               RowBox[{"rlower", "[", 
                RowBox[{"n", ",", "lweight"}], "]"}], ",", "lweight"}], 
              "}"}]}], "]"}]}], "-", 
          RowBox[{"0", "*", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"n", "\[Equal]", "0"}], ",", 
             RowBox[{"State", "[", "A", "]"}]}], "]"}]}]}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "retstate", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Act", "[", 
      RowBox[{
       RowBox[{"Gp1", "[", 
        RowBox[{"i_", ",", "r_"}], "]"}], ",", 
       RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"retstate", ",", "lweight", ",", "n"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"lweight", "=", 
         RowBox[{"weightL", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"retstate", "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Act", "[", 
             RowBox[{
              RowBox[{"\[CapitalPsi]", "[", 
               RowBox[{"1", ",", "i", ",", 
                RowBox[{"r", "-", "n"}]}], "]"}], ",", 
              RowBox[{"Act", "[", 
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"3", ",", "i", ",", "n"}], "]"}], ",", 
                RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}], "+", 
            RowBox[{"Act", "[", 
             RowBox[{
              RowBox[{"\[CapitalPsi]", "[", 
               RowBox[{"2", ",", "i", ",", 
                RowBox[{"r", "-", "n"}]}], "]"}], ",", 
              RowBox[{"Act", "[", 
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"4", ",", "i", ",", "n"}], "]"}], ",", 
                RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", 
             RowBox[{"Ceiling", "[", 
              RowBox[{"r", "-", "lweight"}], "]"}], ",", "lweight"}], "}"}]}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "retstate", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Act", "[", 
      RowBox[{
       RowBox[{"Gm1", "[", 
        RowBox[{"i_", ",", "r_"}], "]"}], ",", 
       RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"retstate", ",", "lweight", ",", "n"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"lweight", "=", 
         RowBox[{"weightL", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"retstate", "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Act", "[", 
             RowBox[{
              RowBox[{"\[CapitalPsi]", "[", 
               RowBox[{"3", ",", "i", ",", 
                RowBox[{"r", "-", "n"}]}], "]"}], ",", 
              RowBox[{"Act", "[", 
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"4", ",", "i", ",", "n"}], "]"}], ",", 
                RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}], "-", 
            RowBox[{"Act", "[", 
             RowBox[{
              RowBox[{"\[CapitalPsi]", "[", 
               RowBox[{"4", ",", "i", ",", 
                RowBox[{"r", "-", "n"}]}], "]"}], ",", 
              RowBox[{"Act", "[", 
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"3", ",", "i", ",", "n"}], "]"}], ",", 
                RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", 
             RowBox[{"Ceiling", "[", 
              RowBox[{"r", "-", "lweight"}], "]"}], ",", "lweight"}], "}"}]}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "retstate", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Act", "[", 
      RowBox[{
       RowBox[{"Gp2", "[", 
        RowBox[{"i_", ",", "r_"}], "]"}], ",", 
       RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"retstate", ",", "lweight", ",", "n"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"lweight", "=", 
         RowBox[{"weightL", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"retstate", "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Act", "[", 
              RowBox[{
               RowBox[{"\[CapitalPsi]", "[", 
                RowBox[{"1", ",", "i", ",", 
                 RowBox[{"r", "-", "n"}]}], "]"}], ",", 
               RowBox[{"Act", "[", 
                RowBox[{
                 RowBox[{"X", "[", 
                  RowBox[{"2", ",", "i", ",", "n"}], "]"}], ",", 
                 RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}]}], "+", 
            RowBox[{"Act", "[", 
             RowBox[{
              RowBox[{"\[CapitalPsi]", "[", 
               RowBox[{"2", ",", "i", ",", 
                RowBox[{"r", "-", "n"}]}], "]"}], ",", 
              RowBox[{"Act", "[", 
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"1", ",", "i", ",", "n"}], "]"}], ",", 
                RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", 
             RowBox[{"Ceiling", "[", 
              RowBox[{"r", "-", "lweight"}], "]"}], ",", "lweight"}], "}"}]}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "retstate", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Act", "[", 
      RowBox[{
       RowBox[{"Gm2", "[", 
        RowBox[{"i_", ",", "r_"}], "]"}], ",", 
       RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"retstate", ",", "lweight", ",", "n"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"lweight", "=", 
         RowBox[{"weightL", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"retstate", "=", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Act", "[", 
             RowBox[{
              RowBox[{"\[CapitalPsi]", "[", 
               RowBox[{"3", ",", "i", ",", 
                RowBox[{"r", "-", "n"}]}], "]"}], ",", 
              RowBox[{"Act", "[", 
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"1", ",", "i", ",", "n"}], "]"}], ",", 
                RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}], "+", 
            RowBox[{"Act", "[", 
             RowBox[{
              RowBox[{"\[CapitalPsi]", "[", 
               RowBox[{"4", ",", "i", ",", 
                RowBox[{"r", "-", "n"}]}], "]"}], ",", 
              RowBox[{"Act", "[", 
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"2", ",", "i", ",", "n"}], "]"}], ",", 
                RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", 
             RowBox[{"Ceiling", "[", 
              RowBox[{"r", "-", "lweight"}], "]"}], ",", "lweight"}], "}"}]}],
           "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "retstate", "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Act", "[", 
      RowBox[{
       RowBox[{"L", "[", 
        RowBox[{"i_", ",", "m_"}], "]"}], ",", 
       RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "retstateBoson", ",", "retstateFermion", ",", "lweight", ",", "n", 
         ",", "r"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"lweight", "=", 
         RowBox[{"weightL", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"retstateBoson", "=", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NormOrderAct", "[", 
              RowBox[{
               RowBox[{"X", "[", 
                RowBox[{"1", ",", "i", ",", "n"}], "]"}], ",", 
               RowBox[{"X", "[", 
                RowBox[{"3", ",", "i", ",", 
                 RowBox[{"m", "-", "n"}]}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}], "+", 
             RowBox[{"NormOrderAct", "[", 
              RowBox[{
               RowBox[{"X", "[", 
                RowBox[{"3", ",", "i", ",", "n"}], "]"}], ",", 
               RowBox[{"X", "[", 
                RowBox[{"1", ",", "i", ",", 
                 RowBox[{"m", "-", "n"}]}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}], "+", 
             RowBox[{"NormOrderAct", "[", 
              RowBox[{
               RowBox[{"X", "[", 
                RowBox[{"2", ",", "i", ",", "n"}], "]"}], ",", 
               RowBox[{"X", "[", 
                RowBox[{"4", ",", "i", ",", 
                 RowBox[{"m", "-", "n"}]}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}], "+", 
             RowBox[{"NormOrderAct", "[", 
              RowBox[{
               RowBox[{"X", "[", 
                RowBox[{"4", ",", "i", ",", "n"}], "]"}], ",", 
               RowBox[{"X", "[", 
                RowBox[{"2", ",", "i", ",", 
                 RowBox[{"m", "-", "n"}]}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", 
              RowBox[{"Ceiling", "[", 
               RowBox[{"m", "-", "lweight"}], "]"}], ",", "lweight"}], 
             "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"retstateFermion", "=", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m", "-", "r", "+", 
               RowBox[{"1", "/", "2"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"NormOrderAct", "[", 
                RowBox[{
                 RowBox[{"\[CapitalPsi]", "[", 
                  RowBox[{"1", ",", "i", ",", "r"}], "]"}], ",", 
                 RowBox[{"\[CapitalPsi]", "[", 
                  RowBox[{"3", ",", "i", ",", 
                   RowBox[{"m", "-", "r"}]}], "]"}], ",", 
                 RowBox[{"State", "[", "A", "]"}]}], "]"}], "+", 
               RowBox[{"NormOrderAct", "[", 
                RowBox[{
                 RowBox[{"\[CapitalPsi]", "[", 
                  RowBox[{"3", ",", "i", ",", "r"}], "]"}], ",", 
                 RowBox[{"\[CapitalPsi]", "[", 
                  RowBox[{"1", ",", "i", ",", 
                   RowBox[{"m", "-", "r"}]}], "]"}], ",", 
                 RowBox[{"State", "[", "A", "]"}]}], "]"}], "+", 
               RowBox[{"NormOrderAct", "[", 
                RowBox[{
                 RowBox[{"\[CapitalPsi]", "[", 
                  RowBox[{"2", ",", "i", ",", "r"}], "]"}], ",", 
                 RowBox[{"\[CapitalPsi]", "[", 
                  RowBox[{"4", ",", "i", ",", 
                   RowBox[{"m", "-", "r"}]}], "]"}], ",", 
                 RowBox[{"State", "[", "A", "]"}]}], "]"}], "+", 
               RowBox[{"NormOrderAct", "[", 
                RowBox[{
                 RowBox[{"\[CapitalPsi]", "[", 
                  RowBox[{"4", ",", "i", ",", "r"}], "]"}], ",", 
                 RowBox[{"\[CapitalPsi]", "[", 
                  RowBox[{"2", ",", "i", ",", 
                   RowBox[{"m", "-", "r"}]}], "]"}], ",", 
                 RowBox[{"State", "[", "A", "]"}]}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", 
              RowBox[{"rlower", "[", 
               RowBox[{"m", ",", "lweight"}], "]"}], ",", "lweight"}], 
             "}"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"retstateBoson", "+", "retstateFermion"}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.803140241506794*^9, 3.8031403723777637`*^9}, {
   3.8031404581537237`*^9, 3.8031404710923166`*^9}, {3.8031405124314575`*^9, 
   3.80314066080824*^9}, {3.803141186867055*^9, 3.8031411946366777`*^9}, {
   3.8031412333819895`*^9, 3.803141237740369*^9}, {3.803141267885267*^9, 
   3.8031413128052654`*^9}, {3.8031413497051487`*^9, 3.803141361206414*^9}, {
   3.8031414163419757`*^9, 3.8031414193958063`*^9}, {3.80314153409229*^9, 
   3.8031415516623697`*^9}, {3.803141600049915*^9, 3.803141622959638*^9}, {
   3.803141675865778*^9, 3.803141690109165*^9}, {3.803141772978051*^9, 
   3.803141787909113*^9}, {3.8031418252464867`*^9, 3.8031418343471413`*^9}, {
   3.803141881811741*^9, 3.8031419231078715`*^9}, {3.8031419764670105`*^9, 
   3.8031419905533705`*^9}, {3.803169850379183*^9, 3.803169869577861*^9}, {
   3.803169909680583*^9, 3.8031699333073807`*^9}, {3.803169971913114*^9, 
   3.803170002799461*^9}, {3.803170044605676*^9, 3.8031700670077353`*^9}, {
   3.803170111334083*^9, 3.803170112139922*^9}, {3.8031781717384796`*^9, 
   3.803178442566025*^9}, 3.803178568077284*^9, {3.803178645587783*^9, 
   3.8031786458590574`*^9}, {3.803214933362283*^9, 3.803214935823707*^9}, {
   3.8032150465953865`*^9, 3.8032150485022855`*^9}, {3.8032171153650503`*^9, 
   3.8032171960155706`*^9}, {3.8032172263161793`*^9, 
   3.8032173047221174`*^9}, {3.8032173444408736`*^9, 
   3.8032173505126295`*^9}, {3.803217392222849*^9, 3.8032174422979383`*^9}, {
   3.803217478344473*^9, 3.803217520713092*^9}, {3.803217552182907*^9, 
   3.803217608724695*^9}, 3.803217894715769*^9, {3.80321794451559*^9, 
   3.8032181616136475`*^9}, {3.8032230815602045`*^9, 3.803223085156585*^9}, {
   3.8032237171548653`*^9, 3.803223758199574*^9}, {3.8032237894997406`*^9, 
   3.803223809445072*^9}, {3.8032238800610676`*^9, 3.803223942946847*^9}, {
   3.8032240470170875`*^9, 3.803224053052975*^9}, {3.803224083447443*^9, 
   3.803224186451*^9}, {3.8032260528260903`*^9, 3.803226089128197*^9}, {
   3.8032261216111755`*^9, 3.8032261702769985`*^9}, {3.803226227504301*^9, 
   3.803226352627127*^9}, {3.8032559261894913`*^9, 3.8032559339716806`*^9}, {
   3.8032564382561865`*^9, 3.803256478230869*^9}, {3.8032566152045593`*^9, 
   3.803256621420969*^9}, {3.803256717818404*^9, 3.8032567409575357`*^9}, {
   3.8032570155663686`*^9, 3.8032570166973433`*^9}, {3.8032571393578634`*^9, 
   3.803257145128423*^9}, {3.803257257858043*^9, 3.8032572585352135`*^9}, {
   3.803257445991683*^9, 3.8032574702017155`*^9}, {3.8032576486342654`*^9, 
   3.80325773653405*^9}, {3.8032578531833286`*^9, 3.8032578563349147`*^9}, {
   3.8032579843988333`*^9, 3.8032580235666037`*^9}, {3.8035636647360787`*^9, 
   3.8035636787405877`*^9}, 3.8035637467766323`*^9, 3.8340832394437103`*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"d4123d46-4a8f-4c68-9f23-b7a68172395e"]
}, Closed]],

Cell[CellGroupData[{

Cell["anti-holomorphic", "Subsubsection",
 CellChangeTimes->{{3.803223098018181*^9, 
  3.803223101736235*^9}},ExpressionUUID->"74a2d17c-a017-40d8-8317-\
eed25cab465c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NormOrderAct", "[", 
     RowBox[{
      RowBox[{"\[CapitalPsi]b", "[", 
       RowBox[{"I1_", ",", "i1_", ",", "r1_"}], "]"}], ",", 
      RowBox[{"\[CapitalPsi]b", "[", 
       RowBox[{"I2_", ",", "i2_", ",", "r2_"}], "]"}], ",", 
      RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"r2", ">", "0"}], ",", 
      RowBox[{"Act", "[", 
       RowBox[{
        RowBox[{"\[CapitalPsi]b", "[", 
         RowBox[{"I1", ",", "i1", ",", "r1"}], "]"}], ",", 
        RowBox[{"Act", "[", 
         RowBox[{
          RowBox[{"\[CapitalPsi]b", "[", 
           RowBox[{"I2", ",", "i2", ",", "r2"}], "]"}], ",", 
          RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"Act", "[", 
        RowBox[{
         RowBox[{"\[CapitalPsi]b", "[", 
          RowBox[{"I2", ",", "i2", ",", "r2"}], "]"}], ",", 
         RowBox[{"Act", "[", 
          RowBox[{
           RowBox[{"\[CapitalPsi]b", "[", 
            RowBox[{"I1", ",", "i1", ",", "r1"}], "]"}], ",", 
           RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NormOrderAct", "[", 
     RowBox[{
      RowBox[{"Xb", "[", 
       RowBox[{"I1_", ",", "i1_", ",", "r1_"}], "]"}], ",", 
      RowBox[{"Xb", "[", 
       RowBox[{"I2_", ",", "i2_", ",", "r2_"}], "]"}], ",", 
      RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"r2", "\[GreaterEqual]", "r1"}], ",", 
      RowBox[{"Act", "[", 
       RowBox[{
        RowBox[{"Xb", "[", 
         RowBox[{"I1", ",", "i1", ",", "r1"}], "]"}], ",", 
        RowBox[{"Act", "[", 
         RowBox[{
          RowBox[{"Xb", "[", 
           RowBox[{"I2", ",", "i2", ",", "r2"}], "]"}], ",", 
          RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}], ",", 
      RowBox[{"Act", "[", 
       RowBox[{
        RowBox[{"Xb", "[", 
         RowBox[{"I2", ",", "i2", ",", "r2"}], "]"}], ",", 
        RowBox[{"Act", "[", 
         RowBox[{
          RowBox[{"Xb", "[", 
           RowBox[{"I1", ",", "i1", ",", "r1"}], "]"}], ",", 
          RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Act", "[", 
     RowBox[{
      RowBox[{"J3b", "[", 
       RowBox[{"i_", ",", "n_"}], "]"}], ",", 
      RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"retstate", ",", "rweight"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rweight", "=", 
        RowBox[{"weightR", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"retstate", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"NormOrderAct", "[", 
              RowBox[{
               RowBox[{"\[CapitalPsi]b", "[", 
                RowBox[{"1", ",", "i", ",", "r"}], "]"}], ",", 
               RowBox[{"\[CapitalPsi]b", "[", 
                RowBox[{"3", ",", "i", ",", 
                 RowBox[{"n", "-", "r"}]}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}], "+", 
             RowBox[{"NormOrderAct", "[", 
              RowBox[{
               RowBox[{"\[CapitalPsi]b", "[", 
                RowBox[{"2", ",", "i", ",", "r"}], "]"}], ",", 
               RowBox[{"\[CapitalPsi]b", "[", 
                RowBox[{"4", ",", "i", ",", 
                 RowBox[{"n", "-", "r"}]}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", 
              RowBox[{"rlower", "[", 
               RowBox[{"n", ",", "rweight"}], "]"}], ",", "rweight"}], 
             "}"}]}], "]"}]}], "-", 
         RowBox[{"0", "*", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"n", "\[Equal]", "0"}], ",", 
            RowBox[{"State", "[", "A", "]"}]}], "]"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "retstate", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Act", "[", 
     RowBox[{
      RowBox[{"Jpb", "[", 
       RowBox[{"i_", ",", "n_"}], "]"}], ",", 
      RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"retstate", ",", "rweight"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rweight", "=", 
        RowBox[{"weightR", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"retstate", "=", 
        RowBox[{"-", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Act", "[", 
            RowBox[{
             RowBox[{"\[CapitalPsi]b", "[", 
              RowBox[{"1", ",", "i", ",", "r"}], "]"}], ",", 
             RowBox[{"Act", "[", 
              RowBox[{
               RowBox[{"\[CapitalPsi]b", "[", 
                RowBox[{"2", ",", "i", ",", 
                 RowBox[{"n", "-", "r"}]}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", 
             RowBox[{"rlower", "[", 
              RowBox[{"n", ",", "rweight"}], "]"}], ",", "rweight"}], "}"}]}],
           "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "retstate", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Act", "[", 
     RowBox[{
      RowBox[{"Jmb", "[", 
       RowBox[{"i_", ",", "n_"}], "]"}], ",", 
      RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"retstate", ",", "rweight"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rweight", "=", 
        RowBox[{"weightR", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"retstate", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Act", "[", 
           RowBox[{
            RowBox[{"\[CapitalPsi]b", "[", 
             RowBox[{"3", ",", "i", ",", "r"}], "]"}], ",", 
            RowBox[{"Act", "[", 
             RowBox[{
              RowBox[{"\[CapitalPsi]b", "[", 
               RowBox[{"4", ",", "i", ",", 
                RowBox[{"n", "-", "r"}]}], "]"}], ",", 
              RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", 
            RowBox[{"rlower", "[", 
             RowBox[{"n", ",", "rweight"}], "]"}], ",", "rweight"}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "retstate", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Act", "[", 
     RowBox[{
      RowBox[{"Gp1b", "[", 
       RowBox[{"i_", ",", "r_"}], "]"}], ",", 
      RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"retstate", ",", "rweight"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rweight", "=", 
        RowBox[{"weightR", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"retstate", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Act", "[", 
            RowBox[{
             RowBox[{"\[CapitalPsi]b", "[", 
              RowBox[{"1", ",", "i", ",", 
               RowBox[{"r", "-", "n"}]}], "]"}], ",", 
             RowBox[{"Act", "[", 
              RowBox[{
               RowBox[{"Xb", "[", 
                RowBox[{"3", ",", "i", ",", "n"}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}], "+", 
           RowBox[{"Act", "[", 
            RowBox[{
             RowBox[{"\[CapitalPsi]b", "[", 
              RowBox[{"2", ",", "i", ",", 
               RowBox[{"r", "-", "n"}]}], "]"}], ",", 
             RowBox[{"Act", "[", 
              RowBox[{
               RowBox[{"Xb", "[", 
                RowBox[{"4", ",", "i", ",", "n"}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{"r", "-", "rweight"}], "]"}], ",", "rweight"}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "retstate", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Act", "[", 
     RowBox[{
      RowBox[{"Gm1b", "[", 
       RowBox[{"i_", ",", "r_"}], "]"}], ",", 
      RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"retstate", ",", "rweight"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rweight", "=", 
        RowBox[{"weightR", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"retstate", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Act", "[", 
            RowBox[{
             RowBox[{"\[CapitalPsi]b", "[", 
              RowBox[{"3", ",", "i", ",", 
               RowBox[{"r", "-", "n"}]}], "]"}], ",", 
             RowBox[{"Act", "[", 
              RowBox[{
               RowBox[{"Xb", "[", 
                RowBox[{"4", ",", "i", ",", "n"}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}], "-", 
           RowBox[{"Act", "[", 
            RowBox[{
             RowBox[{"\[CapitalPsi]b", "[", 
              RowBox[{"4", ",", "i", ",", 
               RowBox[{"r", "-", "n"}]}], "]"}], ",", 
             RowBox[{"Act", "[", 
              RowBox[{
               RowBox[{"Xb", "[", 
                RowBox[{"3", ",", "i", ",", "n"}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{"r", "-", "rweight"}], "]"}], ",", "rweight"}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "retstate", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Act", "[", 
     RowBox[{
      RowBox[{"Gp2b", "[", 
       RowBox[{"i_", ",", "r_"}], "]"}], ",", 
      RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"retstate", ",", "rweight"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rweight", "=", 
        RowBox[{"weightR", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"retstate", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Act", "[", 
             RowBox[{
              RowBox[{"\[CapitalPsi]b", "[", 
               RowBox[{"1", ",", "i", ",", 
                RowBox[{"r", "-", "n"}]}], "]"}], ",", 
              RowBox[{"Act", "[", 
               RowBox[{
                RowBox[{"Xb", "[", 
                 RowBox[{"2", ",", "i", ",", "n"}], "]"}], ",", 
                RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}]}], "+", 
           RowBox[{"Act", "[", 
            RowBox[{
             RowBox[{"\[CapitalPsi]b", "[", 
              RowBox[{"2", ",", "i", ",", 
               RowBox[{"r", "-", "n"}]}], "]"}], ",", 
             RowBox[{"Act", "[", 
              RowBox[{
               RowBox[{"Xb", "[", 
                RowBox[{"1", ",", "i", ",", "n"}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{"r", "-", "rweight"}], "]"}], ",", "rweight"}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "retstate", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Act", "[", 
     RowBox[{
      RowBox[{"Gm2b", "[", 
       RowBox[{"i_", ",", "r_"}], "]"}], ",", 
      RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"retstate", ",", "rweight"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"rweight", "=", 
        RowBox[{"weightR", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"retstate", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Act", "[", 
            RowBox[{
             RowBox[{"\[CapitalPsi]b", "[", 
              RowBox[{"3", ",", "i", ",", 
               RowBox[{"r", "-", "n"}]}], "]"}], ",", 
             RowBox[{"Act", "[", 
              RowBox[{
               RowBox[{"Xb", "[", 
                RowBox[{"1", ",", "i", ",", "n"}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}], "+", 
           RowBox[{"Act", "[", 
            RowBox[{
             RowBox[{"\[CapitalPsi]b", "[", 
              RowBox[{"4", ",", "i", ",", 
               RowBox[{"r", "-", "n"}]}], "]"}], ",", 
             RowBox[{"Act", "[", 
              RowBox[{
               RowBox[{"Xb", "[", 
                RowBox[{"2", ",", "i", ",", "n"}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{"r", "-", "rweight"}], "]"}], ",", "rweight"}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "retstate", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Act", "[", 
    RowBox[{
     RowBox[{"Lb", "[", 
      RowBox[{"i_", ",", "m_"}], "]"}], ",", 
     RowBox[{"State", "[", "A_", "]"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "retstateBoson", ",", "retstateFermion", ",", "rweight", ",", "n", ",", 
       "r"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"rweight", "=", 
       RowBox[{"weightR", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"retstateBoson", "=", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"NormOrderAct", "[", 
            RowBox[{
             RowBox[{"Xb", "[", 
              RowBox[{"1", ",", "i", ",", "n"}], "]"}], ",", 
             RowBox[{"Xb", "[", 
              RowBox[{"3", ",", "i", ",", 
               RowBox[{"m", "-", "n"}]}], "]"}], ",", 
             RowBox[{"State", "[", "A", "]"}]}], "]"}], "+", 
           RowBox[{"NormOrderAct", "[", 
            RowBox[{
             RowBox[{"Xb", "[", 
              RowBox[{"3", ",", "i", ",", "n"}], "]"}], ",", 
             RowBox[{"Xb", "[", 
              RowBox[{"1", ",", "i", ",", 
               RowBox[{"m", "-", "n"}]}], "]"}], ",", 
             RowBox[{"State", "[", "A", "]"}]}], "]"}], "+", 
           RowBox[{"NormOrderAct", "[", 
            RowBox[{
             RowBox[{"Xb", "[", 
              RowBox[{"2", ",", "i", ",", "n"}], "]"}], ",", 
             RowBox[{"Xb", "[", 
              RowBox[{"4", ",", "i", ",", 
               RowBox[{"m", "-", "n"}]}], "]"}], ",", 
             RowBox[{"State", "[", "A", "]"}]}], "]"}], "+", 
           RowBox[{"NormOrderAct", "[", 
            RowBox[{
             RowBox[{"Xb", "[", 
              RowBox[{"4", ",", "i", ",", "n"}], "]"}], ",", 
             RowBox[{"Xb", "[", 
              RowBox[{"2", ",", "i", ",", 
               RowBox[{"m", "-", "n"}]}], "]"}], ",", 
             RowBox[{"State", "[", "A", "]"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", 
            RowBox[{"Ceiling", "[", 
             RowBox[{"m", "-", "rweight"}], "]"}], ",", "rweight"}], "}"}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"retstateFermion", "=", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"m", "-", "r", "+", 
             RowBox[{"1", "/", "2"}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"NormOrderAct", "[", 
              RowBox[{
               RowBox[{"\[CapitalPsi]b", "[", 
                RowBox[{"1", ",", "i", ",", "r"}], "]"}], ",", 
               RowBox[{"\[CapitalPsi]b", "[", 
                RowBox[{"3", ",", "i", ",", 
                 RowBox[{"m", "-", "r"}]}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}], "+", 
             RowBox[{"NormOrderAct", "[", 
              RowBox[{
               RowBox[{"\[CapitalPsi]b", "[", 
                RowBox[{"3", ",", "i", ",", "r"}], "]"}], ",", 
               RowBox[{"\[CapitalPsi]b", "[", 
                RowBox[{"1", ",", "i", ",", 
                 RowBox[{"m", "-", "r"}]}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}], "+", 
             RowBox[{"NormOrderAct", "[", 
              RowBox[{
               RowBox[{"\[CapitalPsi]b", "[", 
                RowBox[{"2", ",", "i", ",", "r"}], "]"}], ",", 
               RowBox[{"\[CapitalPsi]b", "[", 
                RowBox[{"4", ",", "i", ",", 
                 RowBox[{"m", "-", "r"}]}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}], "+", 
             RowBox[{"NormOrderAct", "[", 
              RowBox[{
               RowBox[{"\[CapitalPsi]b", "[", 
                RowBox[{"4", ",", "i", ",", "r"}], "]"}], ",", 
               RowBox[{"\[CapitalPsi]b", "[", 
                RowBox[{"2", ",", "i", ",", 
                 RowBox[{"m", "-", "r"}]}], "]"}], ",", 
               RowBox[{"State", "[", "A", "]"}]}], "]"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", 
            RowBox[{"rlower", "[", 
             RowBox[{"m", ",", "rweight"}], "]"}], ",", "rweight"}], "}"}]}], 
         "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{"retstateBoson", "+", "retstateFermion"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.803223106576288*^9, 3.8032231349414177`*^9}, {
   3.8032231751618595`*^9, 3.803223191512088*^9}, {3.803563460965128*^9, 
   3.8035636562806997`*^9}, {3.8035637833048773`*^9, 3.8035639093965864`*^9}, 
   3.8340832542047987`*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"ed6f8257-9c26-4c07-867a-c9f15b044fc4"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Compute constraint matrices for primaries", "Section",
 CellChangeTimes->{{3.803130504446555*^9, 
  3.8031305164743466`*^9}},ExpressionUUID->"da9e5522-2e76-4099-b41d-\
30338d65b9b3"],

Cell[CellGroupData[{

Cell["Holomorphic Constraints", "Subsection",
 CellChangeTimes->{{3.8035630940296693`*^9, 
  3.803563097474456*^9}},ExpressionUUID->"b261620a-2d1a-4f6c-bba7-\
247dcc5ac750"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"XConstraints", "[", 
     RowBox[{"h_", ",", "hbar_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "FromStates", ",", "ToStates", ",", "I", ",", "i", ",", "j", ",", 
        "vecs", ",", "mat", ",", 
        RowBox[{"constMat", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FromStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "-", "m"}], "<", "0"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ToStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{
           RowBox[{"h", "-", "m"}], ",", "hbar"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"I", "=", "1"}], ",", 
         RowBox[{"I", "\[LessEqual]", "4"}], ",", 
         RowBox[{"I", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"vecs", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Actsp", "[", 
              RowBox[{
               RowBox[{"X", "[", 
                RowBox[{"I", ",", "m"}], "]"}], ",", "#"}], "]"}], "&"}], "/@",
             "FromStates"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"mat", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"vecs", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ToStates", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"constMat", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"constMat", ",", "mat"}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "constMat", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPsi]Constraints", "[", 
     RowBox[{"h_", ",", "hbar_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "FromStates", ",", "ToStates", ",", "I", ",", "i", ",", "j", ",", 
        "vecs", ",", "mat", ",", 
        RowBox[{"constMat", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FromStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "-", "m"}], "<", "0"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ToStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{
           RowBox[{"h", "-", "m"}], ",", "hbar"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"I", "=", "1"}], ",", 
         RowBox[{"I", "\[LessEqual]", "4"}], ",", 
         RowBox[{"I", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"vecs", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Actsp", "[", 
              RowBox[{
               RowBox[{"\[CapitalPsi]", "[", 
                RowBox[{"I", ",", "m"}], "]"}], ",", "#"}], "]"}], "&"}], "/@",
             "FromStates"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"mat", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"vecs", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ToStates", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"constMat", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"constMat", ",", "mat"}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "constMat", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"JConstraints", "[", 
     RowBox[{"h_", ",", "hbar_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "FromStates", ",", "ToStates", ",", "i", ",", "j", ",", "vecs", ",", 
        "mat", ",", 
        RowBox[{"constMat", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FromStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "-", "m"}], "<", "0"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ToStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{
           RowBox[{"h", "-", "m"}], ",", "hbar"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"Jp", "[", "m", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"Jm", "[", "m", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"J3", "[", "m", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "constMat", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LConstraints", "[", 
     RowBox[{"h_", ",", "hbar_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "FromStates", ",", "ToStates", ",", "i", ",", "j", ",", "vecs", ",", 
        "mat", ",", 
        RowBox[{"constMat", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FromStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "-", "m"}], "<", "0"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ToStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{
           RowBox[{"h", "-", "m"}], ",", "hbar"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"L", "[", "m", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "constMat", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GConstraints", "[", 
     RowBox[{"h_", ",", "hbar_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "FromStates", ",", "ToStates", ",", "i", ",", "j", ",", "vecs", ",", 
        "mat", ",", 
        RowBox[{"constMat", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FromStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "-", "m"}], "<", "0"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ToStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{
           RowBox[{"h", "-", "m"}], ",", "hbar"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"Gp1", "[", "m", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"Gm1", "[", "m", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"Gp2", "[", "m", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"Gm2", "[", "m", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "constMat", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Jm0Constraints", "[", 
     RowBox[{"h_", ",", "hbar_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "FromStates", ",", "ToStates", ",", "i", ",", "j", ",", "vecs", ",", 
        "mat", ",", 
        RowBox[{"constMat", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FromStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ToStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"Jm", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "constMat", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Jp0Constraints", "[", 
     RowBox[{"h_", ",", "hbar_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "FromStates", ",", "ToStates", ",", "i", ",", "j", ",", "vecs", ",", 
        "mat", ",", 
        RowBox[{"constMat", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FromStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ToStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"Jp", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "constMat", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.803130533912737*^9, 3.8031306537291937`*^9}, {
   3.8031307297897677`*^9, 3.8031307300121727`*^9}, {3.8031307950332484`*^9, 
   3.8031308702655697`*^9}, {3.803130915741925*^9, 3.803131064720928*^9}, {
   3.803131377637659*^9, 3.803131407295475*^9}, {3.8031314406332645`*^9, 
   3.8031314569196987`*^9}, {3.8031315266701546`*^9, 
   3.8031315371461306`*^9}, {3.803134024138261*^9, 3.8031340539764566`*^9}, {
   3.8031341951727223`*^9, 3.8031342187606544`*^9}, {3.8031383211946173`*^9, 
   3.8031383292204266`*^9}, {3.8031396947098365`*^9, 
   3.8031397040837317`*^9}, {3.8031422336386604`*^9, 
   3.8031423510502367`*^9}, {3.803169180789783*^9, 3.8031692656378326`*^9}, {
   3.803169305892151*^9, 3.8031693071557274`*^9}, 3.803169386463627*^9, {
   3.803217713219303*^9, 3.8032177407326727`*^9}, {3.8032181766214705`*^9, 
   3.8032181860482845`*^9}, {3.8032230254941797`*^9, 
   3.8032230306234603`*^9}, {3.8032232099008985`*^9, 3.803223213878291*^9}, {
   3.803226597919512*^9, 3.8032266115999527`*^9}, {3.8035631215799727`*^9, 
   3.8035631310137377`*^9}, 3.80356318268452*^9, {3.8037156068575115`*^9, 
   3.803715615379716*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"da0a42af-efe3-49ab-a5db-93fdcf441183"]
}, Closed]],

Cell[CellGroupData[{

Cell["Anti-Holomorphic Constraints", "Subsection",
 CellChangeTimes->{{3.803563113827719*^9, 
  3.8035631185500774`*^9}},ExpressionUUID->"752bb2d1-dc1b-4d45-b537-\
5f64f2ff72b6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"XbConstraints", "[", 
     RowBox[{"h_", ",", "hbar_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "FromStates", ",", "ToStates", ",", "I", ",", "i", ",", "j", ",", 
        "vecs", ",", "mat", ",", 
        RowBox[{"constMat", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FromStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"hbar", "-", "m"}], "<", "0"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ToStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", 
           RowBox[{"hbar", "-", "m"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"I", "=", "1"}], ",", 
         RowBox[{"I", "\[LessEqual]", "4"}], ",", 
         RowBox[{"I", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"vecs", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Actsp", "[", 
              RowBox[{
               RowBox[{"Xb", "[", 
                RowBox[{"I", ",", "m"}], "]"}], ",", "#"}], "]"}], "&"}], "/@",
             "FromStates"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"mat", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"vecs", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ToStates", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"constMat", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"constMat", ",", "mat"}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "constMat", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPsi]bConstraints", "[", 
     RowBox[{"h_", ",", "hbar_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "FromStates", ",", "ToStates", ",", "I", ",", "i", ",", "j", ",", 
        "vecs", ",", "mat", ",", 
        RowBox[{"constMat", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FromStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"hbar", "-", "m"}], "<", "0"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ToStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", 
           RowBox[{"hbar", "-", "m"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"I", "=", "1"}], ",", 
         RowBox[{"I", "\[LessEqual]", "4"}], ",", 
         RowBox[{"I", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"vecs", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"Actsp", "[", 
              RowBox[{
               RowBox[{"\[CapitalPsi]b", "[", 
                RowBox[{"I", ",", "m"}], "]"}], ",", "#"}], "]"}], "&"}], "/@",
             "FromStates"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"mat", "=", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Coefficient", "[", 
              RowBox[{
               RowBox[{"vecs", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", 
               RowBox[{"ToStates", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"constMat", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"constMat", ",", "mat"}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "constMat", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"JbConstraints", "[", 
     RowBox[{"h_", ",", "hbar_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "FromStates", ",", "ToStates", ",", "i", ",", "j", ",", "vecs", ",", 
        "mat", ",", 
        RowBox[{"constMat", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FromStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"hbar", "-", "m"}], "<", "0"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ToStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", 
           RowBox[{"hbar", "-", "m"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"Jpb", "[", "m", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"Jmb", "[", "m", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"J3b", "[", "m", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "constMat", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LbConstraints", "[", 
     RowBox[{"h_", ",", "hbar_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "FromStates", ",", "ToStates", ",", "i", ",", "j", ",", "vecs", ",", 
        "mat", ",", 
        RowBox[{"constMat", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FromStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"hbar", "-", "m"}], "<", "0"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ToStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", 
           RowBox[{"hbar", "-", "m"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"Lb", "[", "m", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "constMat", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"GbConstraints", "[", 
     RowBox[{"h_", ",", "hbar_", ",", "m_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "FromStates", ",", "ToStates", ",", "i", ",", "j", ",", "vecs", ",", 
        "mat", ",", 
        RowBox[{"constMat", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FromStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"hbar", "-", "m"}], "<", "0"}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ToStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", 
           RowBox[{"hbar", "-", "m"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"Gp1b", "[", "m", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"Gm1b", "[", "m", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"Gp2b", "[", "m", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"Gm2b", "[", "m", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "constMat", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Jmb0Constraints", "[", 
     RowBox[{"h_", ",", "hbar_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "FromStates", ",", "ToStates", ",", "i", ",", "j", ",", "vecs", ",", 
        "mat", ",", 
        RowBox[{"constMat", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FromStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ToStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"Jmb", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"constMat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "constMat", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jpb0Constraints", "[", 
    RowBox[{"h_", ",", "hbar_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "FromStates", ",", "ToStates", ",", "i", ",", "j", ",", "vecs", ",", 
       "mat", ",", 
       RowBox[{"constMat", "=", 
        RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"FromStates", "=", 
       RowBox[{"State", "/@", 
        RowBox[{"AllStates", "[", 
         RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"ToStates", "=", 
       RowBox[{"State", "/@", 
        RowBox[{"AllStates", "[", 
         RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"vecs", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Actsp", "[", 
          RowBox[{
           RowBox[{"Jpb", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
        "FromStates"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mat", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{"vecs", "[", 
            RowBox[{"[", "i", "]"}], "]"}], ",", 
           RowBox[{"ToStates", "[", 
            RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"constMat", "=", 
       RowBox[{"Join", "[", 
        RowBox[{"constMat", ",", "mat"}], "]"}]}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "constMat", "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8035631389864116`*^9, 3.8035631411516185`*^9}, {
  3.8035631898782773`*^9, 3.803563233692076*^9}, {3.8035632675205865`*^9, 
  3.803563301675223*^9}, {3.8035633392556963`*^9, 3.803563356726961*^9}, {
  3.803715634936428*^9, 3.8037156453555264`*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"a738bed3-b81a-4f78-8dbc-2548c53083bb"]
}, Closed]],

Cell[CellGroupData[{

Cell["R-Charges", "Subsection",
 CellChangeTimes->{{3.8035633667531404`*^9, 
  3.8035633684286633`*^9}},ExpressionUUID->"438e96ef-597f-4c33-8599-\
97ad06ae878f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"J3Charge", "[", 
    RowBox[{"State", "[", "A_", "]"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     RowBox[{"Actsp", "[", 
      RowBox[{
       RowBox[{"J3", "[", "0", "]"}], ",", 
       RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"J3bCharge", "[", 
     RowBox[{"State", "[", "A_", "]"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{"Actsp", "[", 
       RowBox[{
        RowBox[{"J3", "[", "0", "]"}], ",", 
        RowBox[{"State", "[", "A", "]"}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RChargeMatrix2", "[", "st_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "FromStates", ",", "ToStates", ",", "i", ",", "j", ",", "vecs", ",", 
        "mat", ",", 
        RowBox[{"J3Mat", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FromStates", "=", "st"}], ";", "\[IndentingNewLine]", 
       RowBox[{"ToStates", "=", "st"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"J3", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"J3Mat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"J3Mat", ",", "mat"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "J3Mat", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RChargeMatrix", "[", 
     RowBox[{"h_", ",", "hbar_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "FromStates", ",", "ToStates", ",", "i", ",", "j", ",", "vecs", ",", 
        "mat", ",", 
        RowBox[{"J3Mat", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FromStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ToStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"J3", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"J3Mat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"J3Mat", ",", "mat"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "J3Mat", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RbChargeMatrix", "[", 
     RowBox[{"h_", ",", "hbar_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "FromStates", ",", "ToStates", ",", "i", ",", "j", ",", "vecs", ",", 
        "mat", ",", 
        RowBox[{"J3Mat", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"FromStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ToStates", "=", 
        RowBox[{"State", "/@", 
         RowBox[{"AllStates", "[", 
          RowBox[{"h", ",", "hbar"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"vecs", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Actsp", "[", 
           RowBox[{
            RowBox[{"J3b", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
         "FromStates"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"mat", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{
            RowBox[{"vecs", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"ToStates", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "ToStates", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "vecs", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"J3Mat", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"J3Mat", ",", "mat"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "J3Mat", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HasRCharge", "[", 
    RowBox[{"Q_", ",", "st_"}], "]"}], ":=", 
   RowBox[{"TrueQ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Actsp", "[", 
       RowBox[{
        RowBox[{"J3", "[", "0", "]"}], ",", "st"}], "]"}], "-", 
      RowBox[{"Q", "*", "st"}]}], "===", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HasRbCharge", "[", 
    RowBox[{"Q_", ",", "st_"}], "]"}], ":=", 
   RowBox[{"TrueQ", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Actsp", "[", 
       RowBox[{
        RowBox[{"J3b", "[", "0", "]"}], ",", "st"}], "]"}], "-", 
      RowBox[{"Q", "*", "st"}]}], "===", "0"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8034778876916523`*^9, 3.8034779262883973`*^9}, {
  3.803477960972587*^9, 3.803477961249874*^9}, {3.803563375421955*^9, 
  3.8035633808135614`*^9}, {3.8035644565756583`*^9, 3.803564530159418*^9}, {
  3.8035645746135035`*^9, 3.8035646307627397`*^9}, {3.803578526438533*^9, 
  3.8035786023714137`*^9}, {3.8035786354363875`*^9, 3.8035786383306437`*^9}, {
  3.803579331058711*^9, 3.803579336346565*^9}, {3.803579396283314*^9, 
  3.8035793965306253`*^9}, {3.8035795267798147`*^9, 3.8035795323878126`*^9}},
 CellLabel->"In[96]:=",ExpressionUUID->"c51ac57b-f2c8-4960-b00a-c92f933d31b9"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Correlation Functions", "Subchapter",
 CellChangeTimes->{{3.8043547920988393`*^9, 
  3.8043547948903217`*^9}},ExpressionUUID->"8b5c91b4-5242-4863-bc7d-\
9be64aeec7a2"],

Cell[CellGroupData[{

Cell["Correlation Function", "Subsection",
 CellChangeTimes->{{3.8038479158762436`*^9, 3.8038479181830783`*^9}, {
  3.8062745937696323`*^9, 
  3.8062745965352373`*^9}},ExpressionUUID->"e2caf84a-a445-4d54-b1c6-\
fa5e215c7850"],

Cell["\<\
CorrMain is the main function that computes the correlation function. To \
speed up the computation, it first checks if charge conservation is violated, \
in which case it returns 0 immediately. Afterwards it sums up the \
contribution of all configurations given \[Rho]A and \[Rho]B --- see (4.12).

Input: A is operator located at 1, B is operator located at x\
\>", "Text",
 CellChangeTimes->{{3.830469909092489*^9, 3.830470004200241*^9}, {
  3.830470086502597*^9, 3.8304700954843435`*^9}, {3.8304701893865905`*^9, 
  3.8304701983649535`*^9}, {3.830890511188464*^9, 
  3.830890562151721*^9}},ExpressionUUID->"1230b565-8ca5-48aa-b309-\
630a5cf179ce"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"S0", "/", 
    RowBox[{"SInf", ":", " ", 
     RowBox[{"4", "-", 
      RowBox[{"tuple", " ", "with", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"left", " ", "bosons"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"+", 
             RowBox[{"-", "1"}]}], "/", "2"}], ",", 
           RowBox[{
            RowBox[{"+", 
             RowBox[{"-", "1"}]}], "/", "2"}]}], "}"}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"right", " ", "bosons"}], "}"}], ",", " ", 
         RowBox[{"right", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"+", 
              RowBox[{"-", "1"}]}], "/", "2"}], ",", 
            RowBox[{
             RowBox[{"+", 
              RowBox[{"-", "1"}]}], "/", "2"}]}], "}"}]}]}], ")"}]}]}]}]}], 
   " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"CorrMain", "[", 
     RowBox[{
      RowBox[{"State", "[", "A_", "]"}], ",", 
      RowBox[{"State", "[", "B_", "]"}], ",", "S0_", ",", "SInf_", ",", 
      RowBox[{"Ord_", ":", "Infinity"}]}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Rho]A", ",", "\[Rho]B", ",", "Ared", ",", "Bred", ",", 
        RowBox[{"Corr", "=", "0"}], ",", 
        RowBox[{"retCorr", "=", "0"}], ",", "a", ",", "b", ",", "LA", ",", 
        "LB", ",", "AA", ",", "AB", ",", "\[Kappa]\[Rho]", ",", "K\[Rho]"}], 
       "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "speed", " ", "up", " ", "computation", " ", "by", " ", "checking", 
        " ", "if", " ", "charge", " ", "conservation", " ", "is", " ", 
        "satisfied", " ", "first"}], " ", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"ChargeConservation", "[", 
           RowBox[{"A", ",", "B", ",", "S0", ",", "SInf"}], "]"}]}], ",", 
         RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"LA", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"DropVacuumFactors", "[", "A", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"LB", "=", 
        RowBox[{"Length", "[", 
         RowBox[{"DropVacuumFactors", "[", "B", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AA", "=", 
        RowBox[{"NormStateShort", "[", 
         RowBox[{"State", "[", "A", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AB", "=", 
        RowBox[{"NormStateShort", "[", 
         RowBox[{"State", "[", "B", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"compute", " ", "all", " ", "configurations", " ", "\[Rho]"}],
         " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"\[Rho]A", "=", 
        RowBox[{"All2Parts", "[", "A", "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"\[Rho]B", "=", 
        RowBox[{"All2Parts", "[", "B", "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"a", "=", "1"}], ",", 
         RowBox[{"a", "\[LessEqual]", 
          RowBox[{"Length", "[", "\[Rho]A", "]"}]}], ",", 
         RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"b", "=", "1"}], ",", 
            RowBox[{"b", "\[LessEqual]", 
             RowBox[{"Length", "[", "\[Rho]B", "]"}]}], ",", 
            RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"K\[Rho]", "=", 
              RowBox[{"Length", "[", 
               RowBox[{"DropVacuumFactors", "[", 
                RowBox[{"\[Rho]A", "[", 
                 RowBox[{"[", 
                  RowBox[{"a", ",", "2"}], "]"}], "]"}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", "K\[Rho]"}], "+", 
                 RowBox[{"LA", "/", "2"}], "+", 
                 RowBox[{"LB", "/", "2"}]}], "\[LessEqual]", "Ord"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"\[Kappa]\[Rho]", "=", 
                 RowBox[{
                  RowBox[{"\[Kappa]red", "[", 
                   RowBox[{"K\[Rho]", ",", "LA", ",", "LB", ",", "Ord"}], 
                   "]"}], "/", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"AA", "*", "AB"}], "]"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"retCorr", "=", 
                 RowBox[{"retCorr", "+", 
                  RowBox[{"\[Kappa]\[Rho]", "*", 
                   RowBox[{"FullCorr", "[", 
                    RowBox[{
                    RowBox[{"\[Rho]A", "[", 
                    RowBox[{"[", "a", "]"}], "]"}], ",", 
                    RowBox[{"\[Rho]B", "[", 
                    RowBox[{"[", "b", "]"}], "]"}], ",", "S0", ",", "SInf"}], 
                    "]"}]}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
             ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "retCorr", "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.803847943002734*^9, 3.8038479743240337`*^9}, {
   3.8038482988470635`*^9, 3.8038483013683705`*^9}, {3.8038483498667293`*^9, 
   3.8038484469784317`*^9}, {3.8038485263643017`*^9, 
   3.8038485551822596`*^9}, {3.803848585237988*^9, 3.8038485863769407`*^9}, {
   3.8038486166958733`*^9, 3.8038486440457115`*^9}, {3.8038488598015347`*^9, 
   3.8038489232787757`*^9}, {3.803849003243863*^9, 3.803849017303253*^9}, {
   3.8038491039552536`*^9, 3.8038491057923717`*^9}, {3.803849359242408*^9, 
   3.803849501967589*^9}, {3.8038495600293107`*^9, 3.8038495738842473`*^9}, {
   3.8038540560883694`*^9, 3.803854170802521*^9}, {3.8038542583144274`*^9, 
   3.803854463472645*^9}, {3.8038545085879545`*^9, 3.8038545124665823`*^9}, {
   3.8038546450176888`*^9, 3.803854678169012*^9}, {3.803854735505676*^9, 
   3.803854759722902*^9}, {3.8038547995633235`*^9, 3.8038548213649645`*^9}, {
   3.8038548625388603`*^9, 3.8038549085228186`*^9}, {3.80385500938103*^9, 
   3.803855016571796*^9}, {3.8038551013570414`*^9, 3.803855103895252*^9}, {
   3.8038552810274324`*^9, 3.8038552872627015`*^9}, {3.803860516790681*^9, 
   3.8038605254754505`*^9}, {3.803860569315215*^9, 3.8038605992959857`*^9}, {
   3.8038606753795004`*^9, 3.803860865075072*^9}, {3.803935856297067*^9, 
   3.803935862906376*^9}, {3.803947651166673*^9, 3.803947699621147*^9}, {
   3.803947733320992*^9, 3.803947886853484*^9}, {3.803947951965336*^9, 
   3.8039479521009707`*^9}, {3.8039480927174454`*^9, 3.803948143406851*^9}, {
   3.8039483057117515`*^9, 3.8039483703888025`*^9}, {3.8042735351937866`*^9, 
   3.804273689673251*^9}, {3.8042737231875925`*^9, 3.804273768774727*^9}, {
   3.8042738016926947`*^9, 3.8042738951102915`*^9}, {3.804274006225174*^9, 
   3.804274044895768*^9}, {3.804280932009146*^9, 3.8042809500937815`*^9}, 
   3.8042813157160835`*^9, {3.804375614961929*^9, 3.8043756775685287`*^9}, {
   3.8047075155616236`*^9, 3.8047076315700626`*^9}, {3.8052258649345884`*^9, 
   3.805225875068617*^9}, {3.8052272655523014`*^9, 3.8052273755745587`*^9}, {
   3.8052845208797054`*^9, 3.8052845292013884`*^9}, 3.805284591718672*^9, {
   3.805371313006342*^9, 3.8053713660612526`*^9}, {3.8053714181497955`*^9, 
   3.805371440676759*^9}, {3.8053714896960125`*^9, 3.805371504375433*^9}, {
   3.805371731106163*^9, 3.8053719059420557`*^9}, {3.805372582335081*^9, 
   3.805372582556034*^9}, {3.805636137891164*^9, 3.8056361702314773`*^9}, {
   3.805636271232402*^9, 3.8056362890307975`*^9}, {3.8061722327161064`*^9, 
   3.806172232844762*^9}, {3.8062746142877665`*^9, 3.806274632503564*^9}, {
   3.806275142744542*^9, 3.8062751764659743`*^9}, {3.80627526392033*^9, 
   3.806275268678606*^9}, {3.806275361957178*^9, 3.8062753999755163`*^9}, {
   3.8062757695499325`*^9, 3.8062757904460554`*^9}, {3.8063286376098676`*^9, 
   3.8063286401251335`*^9}, {3.8304700987466307`*^9, 
   3.8304701544238815`*^9}, {3.8308910540865893`*^9, 3.8308910679870405`*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"be814d6b-740f-4a1f-bdc3-35e49d62bcef"],

Cell["\<\
Auxiliary function that checks if charge conservation is satisfied:\
\>", "Text",
 CellChangeTimes->{{3.830470208293045*^9, 3.830470223363437*^9}, {
  3.830470726542226*^9, 
  3.8304707268964324`*^9}},ExpressionUUID->"2e191804-4f86-4a62-bd80-\
f071ceb9258c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ChargeConservation", "[", 
     RowBox[{"A_", ",", "B_", ",", "S0_", ",", "SInf_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "lF1", ",", "lF2", ",", "rF1", ",", "rF2", ",", "lB1", ",", "lB2", ",",
         "rB1", ",", "rB2", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "check", " ", "charge", " ", "conservation", " ", "for", " ", 
        "fermions"}], " ", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"lF1", "=", 
        RowBox[{
         RowBox[{"S0", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}], "+", 
         RowBox[{"SInf", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "1"}], "]"}], "-", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "3"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"B", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "1"}], "]"}], "-", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"B", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "3"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"lF2", "=", 
        RowBox[{
         RowBox[{"S0", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}], "+", 
         RowBox[{"SInf", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "2"}], "]"}], "-", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "4"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"B", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "2"}], "]"}], "-", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"B", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", "4"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rF1", "=", 
        RowBox[{
         RowBox[{"S0", "[", 
          RowBox[{"[", 
           RowBox[{"4", ",", "1"}], "]"}], "]"}], "+", 
         RowBox[{"SInf", "[", 
          RowBox[{"[", 
           RowBox[{"4", ",", "1"}], "]"}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", "1"}], "]"}], "-", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", "3"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"B", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", "1"}], "]"}], "-", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"B", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", "3"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rF2", "=", 
        RowBox[{
         RowBox[{"S0", "[", 
          RowBox[{"[", 
           RowBox[{"4", ",", "2"}], "]"}], "]"}], "+", 
         RowBox[{"SInf", "[", 
          RowBox[{"[", 
           RowBox[{"4", ",", "2"}], "]"}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", "2"}], "]"}], "-", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", "4"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"B", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", "2"}], "]"}], "-", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"B", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "4"}], "]"}], "]"}], ",", "4"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "check", " ", "charge", " ", "conservation", " ", "for", " ", 
         "bosons"}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"lB1", "=", 
        RowBox[{
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"S0", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "-", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"S0", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "3"}], "]"}], "+", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"SInf", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "1"}], "]"}], "-", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"SInf", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "3"}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], "-", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "3"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"B", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "1"}], "]"}], "-", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"B", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "3"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"lB2", "=", 
        RowBox[{
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"S0", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "2"}], "]"}], "-", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"S0", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "4"}], "]"}], "+", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"SInf", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "2"}], "]"}], "-", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"SInf", "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "4"}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "2"}], "]"}], "-", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "4"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"B", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "2"}], "]"}], "-", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"B", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", "4"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rB1", "=", 
        RowBox[{
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"S0", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "1"}], "]"}], "-", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"S0", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "3"}], "]"}], "+", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"SInf", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "1"}], "]"}], "-", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"SInf", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "3"}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", "1"}], "]"}], "-", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", "3"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"B", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", "1"}], "]"}], "-", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"B", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", "3"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"rB2", "=", 
        RowBox[{
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"S0", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "2"}], "]"}], "-", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"S0", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "4"}], "]"}], "+", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"SInf", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "2"}], "]"}], "-", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"SInf", "[", 
            RowBox[{"[", "3", "]"}], "]"}], ",", "4"}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", "2"}], "]"}], "-", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"A", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", "4"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}], "+", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"B", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", "2"}], "]"}], "-", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{"B", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", "3"}], "]"}], "]"}], ",", "4"}], "]"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "A", "]"}]}], "}"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{"lF1", "\[Equal]", "0"}], "&&", 
         RowBox[{"lF2", "\[Equal]", "0"}], "&&", 
         RowBox[{"rF1", "\[Equal]", "0"}], "&&", 
         RowBox[{"rF2", "\[Equal]", "0"}], "&&", 
         RowBox[{"lB1", "\[Equal]", "0"}], "&&", 
         RowBox[{"lB2", "\[Equal]", "0"}], "&&", 
         RowBox[{"rB1", "\[Equal]", "0"}], "&&", 
         RowBox[{"rB2", "\[Equal]", "0"}]}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]red", "[", 
    RowBox[{"K_", ",", "LA_", ",", "LB_", ",", "Ord_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "\[Kappa]", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Kappa]", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"NN", "-", "LA"}], ")"}], "!"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"NN", "-", "LB"}], ")"}], "!"}], 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"NN", "-", "2"}], ")"}], "!"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"NN", "-", "K", "-", "2"}], ")"}], "!"}], ")"}]}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Ord", "\[Equal]", "Infinity"}], ",", 
        RowBox[{"Return", "[", "\[Kappa]", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "\[Kappa]", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Kappa]", "=", 
       RowBox[{"Series", "[", 
        RowBox[{"\[Kappa]", ",", 
         RowBox[{"{", 
          RowBox[{"NN", ",", "Infinity", ",", "Ord"}], "}"}]}], "]"}]}]}]}], 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", "\[Kappa]square", "]"}], ";"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"Sqrt", "[", "\[Kappa]square", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"NN", ",", "Infinity", ",", "Ord"}], "}"}]}], "]"}], "//", 
        "Normal"}], "]"}], ";"}], "*)"}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQPaGx3HpN1BtHpv7PDiA6512FG4jW2eHgA6JzQzmC
QHSFTh6YlkhIiADRXRI+kSBa+odgPIhW9lqfBVaXrVINop999mkA0SUcLR0g
+kr9vykg+m3e0Zkg+tEP17Ug2sXy/EYQ/enLjkMgWr6c+9+T6DeOq4I9+Z8C
aSb2NEMQLafbAaZbiwz+/APSkza/BdMv+Kdn/QfSKw6wZ4NoX2eLfoaYN45e
21jmgOhjrvIbQXTAgZw9IDrPaP0zEL2Ko+E5iN5xoZWfEUg3F7YJgOg10ovr
uYD0kSmynSD6mfO7HhD96sGFPhDdJjanQB9Imy1dXQKiN6junAqiy0wdpoHo
ksNm20D0lgMOYBoAUcmu0A==
  "],
 CellLabel->
  "In[104]:=",ExpressionUUID->"af850467-56a1-49ea-9179-73d069e2fa5c"],

Cell["\<\
All2Parts returns all possible configurations. That is, split up state into \
all possible configurations in the (12) twisted factor (XParts[[1]]), and the \
remaining untwisted factors (XParts[[2]]). This permutation leads to a \
potential sign +-1 (XParts[[3]])

The function returns the set of all such configurations \[Rho]. The format of \
a given configuration \[Rho][[i]] is 

{{{state in factor 1},{state in factor 2}},{all untwisted factors from 3 to \
N},+-1} 

where the sign indicates the fermionic permutation sign that appears.\
\>", "Text",
 CellChangeTimes->{{3.8042812595841837`*^9, 3.8042812982508383`*^9}, {
   3.8042813542181625`*^9, 3.804281357133383*^9}, 3.8042814022527184`*^9, {
   3.8043740912162714`*^9, 3.804374118892271*^9}, {3.8308909854817443`*^9, 
   3.8308909972743936`*^9}, {3.8308910286773415`*^9, 3.830891033524031*^9}, {
   3.8308912424963036`*^9, 
   3.830891383121676*^9}},ExpressionUUID->"7c5d29d2-e614-4dbe-89f0-\
c2c246a54439"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"All2Parts", "[", "A_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Ared", ",", "AplusOne", ",", "A2Subsets", ",", "\[Rho]", ",", "i", ",",
        "j", ",", "Al", ",", "sign", ",", "perm"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Ared", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"A", ",", 
         RowBox[{
          RowBox[{"#", "\[NotEqual]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", "}"}]}], "}"}]}], "&"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Al", "=", 
       RowBox[{"Length", "[", "Ared", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"AplusOne", "=", 
       RowBox[{"Join", "[", 
        RowBox[{"Ared", ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", "}"}], ",", 
            RowBox[{"{", "}"}]}], "}"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"\[Rho]", " ", "=", " ", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", "}"}]}], "}"}]}], "}"}], ",", "Ared", ",", "1"}], 
         "}"}], "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Al", "+", "1"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"j", "=", "1"}], ",", 
           RowBox[{"j", "\[LessEqual]", 
            RowBox[{"Al", "+", "1"}]}], ",", 
           RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"i", "\[Equal]", "j"}], ",", "Nothing", ",", 
              "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"perm", "=", 
                RowBox[{"Join", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"i", ",", "j"}], "}"}], ",", 
                  RowBox[{"Delete", "[", 
                   RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"Al", "+", "1"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", "j", "}"}]}], "}"}]}], "]"}]}], "]"}]}], ";",
                "\[IndentingNewLine]", 
               RowBox[{"sign", "=", 
                RowBox[{"PermuteSign", "[", 
                 RowBox[{"AplusOne", ",", "perm"}], "]"}]}], ";", 
               "\[IndentingNewLine]", 
               RowBox[{"AppendTo", "[", 
                RowBox[{"\[Rho]", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"AplusOne", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", 
                    RowBox[{"AplusOne", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "}"}], ",", 
                   RowBox[{"Select", "[", 
                    RowBox[{
                    RowBox[{"Delete", "[", 
                    RowBox[{"AplusOne", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", "j", "}"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"#", "\[NotEqual]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", "}"}]}], "}"}]}], "&"}]}], "]"}], ",", 
                   "sign"}], "}"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
             "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "\[Rho]", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.803847943002734*^9, 3.8038479743240337`*^9}, {
   3.8038482988470635`*^9, 3.8038483013683705`*^9}, {3.8038483498667293`*^9, 
   3.8038484469784317`*^9}, {3.8038485263643017`*^9, 
   3.8038485551822596`*^9}, {3.803848585237988*^9, 3.8038485863769407`*^9}, {
   3.8038486166958733`*^9, 3.8038486440457115`*^9}, {3.8038488598015347`*^9, 
   3.8038489232787757`*^9}, {3.803849003243863*^9, 3.803849017303253*^9}, {
   3.8038491039552536`*^9, 3.8038491057923717`*^9}, {3.803849359242408*^9, 
   3.803849501967589*^9}, {3.8038495600293107`*^9, 3.8038495738842473`*^9}, {
   3.8038540560883694`*^9, 3.803854170802521*^9}, {3.8038542583144274`*^9, 
   3.803854463472645*^9}, {3.8038545085879545`*^9, 3.8038545124665823`*^9}, {
   3.8038546450176888`*^9, 3.803854678169012*^9}, {3.803854735505676*^9, 
   3.803854759722902*^9}, {3.8038547995633235`*^9, 3.8038548213649645`*^9}, {
   3.8038548625388603`*^9, 3.8038549085228186`*^9}, {3.80385500938103*^9, 
   3.803855016571796*^9}, {3.8038551013570414`*^9, 3.803855103895252*^9}, {
   3.8038552810274324`*^9, 3.8038552872627015`*^9}, {3.803860516790681*^9, 
   3.8038605254754505`*^9}, {3.803860569315215*^9, 3.8038605992959857`*^9}, {
   3.8038606753795004`*^9, 3.803860865075072*^9}, {3.803935856297067*^9, 
   3.803935862906376*^9}, {3.803947651166673*^9, 3.803947699621147*^9}, {
   3.803947733320992*^9, 3.803947886853484*^9}, {3.803947951965336*^9, 
   3.8039479521009707`*^9}, {3.8039480927174454`*^9, 3.803948143406851*^9}, {
   3.8039483057117515`*^9, 3.8039483703888025`*^9}, {3.8042735351937866`*^9, 
   3.804273689673251*^9}, {3.8042737231875925`*^9, 3.804273768774727*^9}, {
   3.8042738016926947`*^9, 3.8042738951102915`*^9}, {3.804274006225174*^9, 
   3.804274044895768*^9}, {3.804280932009146*^9, 3.8042809500937815`*^9}, 
   3.8042813157160835`*^9, 3.804281385538412*^9, {3.804374444689041*^9, 
   3.8043744624527025`*^9}, {3.8043750609556427`*^9, 
   3.8043751162886677`*^9}, {3.804375183991502*^9, 3.8043752595205035`*^9}, {
   3.804375312883811*^9, 3.8043754872591248`*^9}, {3.8043755210866704`*^9, 
   3.804375557089408*^9}, {3.83089110167473*^9, 3.8308911190682993`*^9}},
 CellLabel->
  "In[106]:=",ExpressionUUID->"bf679fa9-6ee0-4257-9ba0-e5f42d2404cd"],

Cell["\<\
FullCorr computes the correlation function for a given pair of configurations \
A,B. The input is the following: 

S0, SInf give the descendants and the bosonized fermionic momenta: ({left \
bosons},{+-1/2,+-1/2}, {right bosons}, {+-1/2,+-1/2})

A is the configuration of the field at 1, B the configuration of the field at \
x. Same notation as before: 

{{{state in factor 1},{state in factor 2}},{all untwisted factors from 3 to \
N},+-1} 

Each of the factors is of the form {{left bosons},{left fermions},{right \
bosons},{right fermions}}\
\>", "Text",
 CellChangeTimes->{{3.83047024673322*^9, 3.8304702793793573`*^9}, {
  3.8308903789729276`*^9, 3.8308904237726355`*^9}, {3.8308904612232494`*^9, 
  3.8308904953879538`*^9}, {3.8308906161090975`*^9, 3.830890696372404*^9}, {
  3.8308908458091545`*^9, 3.830890858024229*^9}, {3.830891629542042*^9, 
  3.830891631441869*^9}, {3.8308916854301977`*^9, 
  3.830891691116476*^9}},ExpressionUUID->"b8896f9e-2fc9-42fe-961b-\
4695a1cbe4d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FullCorr", "[", 
    RowBox[{"A_", ",", "B_", ",", "S0_", ",", "SInf_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Corr", "=", "0"}], ",", "Ared", ",", "Bred", ",", "AtwHol", 
       ",", "BtwHol", ",", "AtwAhol", ",", "BtwAhol", ",", "S0Hol", ",", 
       "S0Ahol", ",", "SInfHol", ",", "SInfAhol", ",", "h", ",", "hb", ",", 
       "hA2", ",", "hB2", ",", "hbA2", ",", "hbB2", ",", "signTwisted"}], 
      "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"Compute", " ", "the", " ", "overall", " ", 
        RowBox[{"sign", ".", " ", "This"}], " ", "comes", " ", "from", " ", 
        "the", " ", "fact", " ", "that", " ", "we", " ", "factorize", " ", 
        "the", " ", "computation", " ", "of", " ", "the", " ", "correlation", 
        " ", "function", " ", "into", " ", "4", " ", 
        RowBox[{"factors", ":", " ", 
         RowBox[{"left", " ", "1"}]}]}], ",", 
       RowBox[{"3", " ", "fermions"}], ",", " ", 
       RowBox[{"left", " ", "2"}], ",", 
       RowBox[{"4", " ", "fermions"}], ",", " ", 
       RowBox[{"right", " ", "1"}], ",", 
       RowBox[{"3", " ", "fermions"}], ",", " ", 
       RowBox[{"right", " ", "2"}], ",", 
       RowBox[{"4", " ", 
        RowBox[{
        "fermions", ".", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "The"}], " ", "untwisted", " ", "factors", " ", "are", " ", "taken", 
        " ", "care", " ", "of", " ", "in", " ", "the", " ", "computation", 
        " ", "of", " ", "SymUnTwist2pt"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"signTwisted", "=", 
       RowBox[{"OverallSignTwisted", "[", 
        RowBox[{
         RowBox[{"A", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"B", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "S0", ",", "SInf"}], "]"}]}], 
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"First", ",", " ", 
        RowBox[{"extract", " ", "the", " ", "untwisted", " ", "factors"}]}], 
       " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Ared", "=", 
       RowBox[{"DropVacuumFactors", "[", 
        RowBox[{"A", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Bred", "=", 
       RowBox[{"DropVacuumFactors", "[", 
        RowBox[{"B", "[", 
         RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "Ared", "]"}], "\[NotEqual]", 
         RowBox[{"Length", "[", "Bred", "]"}]}], ",", 
        RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Compute", " ", "contribution", " ", "from", " ", "untwisted", " ", 
        "factors"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Corr", "=", 
       RowBox[{"SymUnTwist2pt", "[", 
        RowBox[{
         RowBox[{"State", "[", "Ared", "]"}], ",", 
         RowBox[{"State", "[", "Bred", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Next", ",", " ", 
        RowBox[{
        "compute", " ", "the", " ", "contribution", " ", "of", " ", "the", 
         " ", "twisted", " ", "factors"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"extract", " ", "holomorphic", " ", "and", " ", "anti"}], "-", 
        RowBox[{"holomorphic", " ", "parts", " ", "of", " ", 
         RowBox[{"(", "12", ")"}], " ", "twisted", " ", "factors", " ", 
         "separately"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"AtwHol", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"BtwHol", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "2"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "2"}], "]"}], "]"}]}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AtwAhol", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"BtwAhol", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "3"}], "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "4"}], "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "3"}], "]"}], "]"}], ",", 
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "4"}], "]"}], "]"}]}], "}"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"S0Hol", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"S0", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"S0", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"S0Ahol", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"S0", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{"S0", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"SInfHol", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"SInf", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"SInf", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"SInfAhol", "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"SInf", "[", 
          RowBox[{"[", "3", "]"}], "]"}], ",", 
         RowBox[{"SInf", "[", 
          RowBox[{"[", "4", "]"}], "]"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"h", "=", 
       RowBox[{"weightL", "[", 
        RowBox[{"B", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"hb", "=", 
       RowBox[{"weightR", "[", 
        RowBox[{"B", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"hA2", "=", 
       RowBox[{"weightL", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"hbA2", "=", 
       RowBox[{"weightR", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"A", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"hB2", "=", 
       RowBox[{"weightL", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"B", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"hbB2", "=", 
       RowBox[{"weightR", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"B", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "[", 
          RowBox[{"[", "2", "]"}], "]"}], "}"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"contribution", " ", "from", " ", 
         RowBox[{"(", "12", ")"}], " ", "twisted", " ", "factors"}], ",", " ", 
        RowBox[{"include", " ", "overall", " ", "signs"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"[", "3", "]"}], "]"}], " ", "and", " ", 
        RowBox[{"B", "[", 
         RowBox[{"[", "3", "]"}], "]"}], " ", "are", " ", "the", " ", "minus",
         " ", "signs", " ", "from", " ", "the", " ", "configurations"}], " ", 
       "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Corr", "=", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"B", "[", 
         RowBox[{"[", "3", "]"}], "]"}], "*", 
        RowBox[{"2", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "h"}], "-", 
           RowBox[{"2", "hb"}], "-", "1"}], ")"}]}], 
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "h"}], "/", "2"}], ")"}]}], 
        RowBox[{"xb", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "hb"}], "/", "2"}], ")"}]}], "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"hA2", "+", "hbA2", "+", "hB2", "+", "hbB2"}], ")"}]}], 
        "\[IndentingNewLine]", "*", "Corr", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TwistCorrRamondHol", "[", 
           RowBox[{"AtwHol", ",", "BtwHol", ",", "S0Hol", ",", "SInfHol"}], 
           "]"}], "/.", 
          RowBox[{"t", "\[Rule]", 
           RowBox[{"Sqrt", "[", "x", "]"}]}]}], ")"}], "\[IndentingNewLine]", 
        "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"TwistCorrRamondHol", "[", 
           RowBox[{
           "AtwAhol", ",", "BtwAhol", ",", "S0Ahol", ",", "SInfAhol"}], "]"}],
           "/.", 
          RowBox[{"t", "\[Rule]", 
           RowBox[{"Sqrt", "[", "xb", "]"}]}]}], ")"}], "*", 
        "signTwisted"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"{", 
          RowBox[{"AtwHol", ",", "BtwHol", ",", "S0Hol", ",", "SInfHol"}], 
          "}"}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"TwistCorrRamondHol", "[", 
            RowBox[{"AtwHol", ",", "BtwHol", ",", "S0Hol", ",", "SInfHol"}], 
            "]"}], "/.", 
           RowBox[{"t", "\[Rule]", 
            RowBox[{"Sqrt", "[", "x", "]"}]}]}], ")"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"TwistCorrRamondHol", "[", 
            RowBox[{"AtwHol", ",", "BtwHol", ",", "S0Hol", ",", "SInfHol"}], 
            "]"}], "/.", 
           RowBox[{"t", "\[Rule]", 
            RowBox[{"Sqrt", "[", "x", "]"}]}]}], ")"}], "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "Corr", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.803847943002734*^9, 3.8038479743240337`*^9}, {
   3.8038482988470635`*^9, 3.8038483013683705`*^9}, {3.8038483498667293`*^9, 
   3.8038484469784317`*^9}, {3.8038485263643017`*^9, 
   3.8038485551822596`*^9}, {3.803848585237988*^9, 3.8038485863769407`*^9}, {
   3.8038486166958733`*^9, 3.8038486440457115`*^9}, {3.8038488598015347`*^9, 
   3.8038489232787757`*^9}, {3.803849003243863*^9, 3.803849017303253*^9}, {
   3.8038491039552536`*^9, 3.8038491057923717`*^9}, {3.803849359242408*^9, 
   3.803849501967589*^9}, {3.8038495600293107`*^9, 3.8038495738842473`*^9}, {
   3.8038540560883694`*^9, 3.803854170802521*^9}, {3.8038542583144274`*^9, 
   3.803854463472645*^9}, {3.8038545085879545`*^9, 3.8038545124665823`*^9}, {
   3.8038546450176888`*^9, 3.803854678169012*^9}, {3.803854735505676*^9, 
   3.803854759722902*^9}, {3.8038547995633235`*^9, 3.8038548213649645`*^9}, {
   3.8038548625388603`*^9, 3.8038549085228186`*^9}, {3.80385500938103*^9, 
   3.803855016571796*^9}, {3.8038551013570414`*^9, 3.803855103895252*^9}, {
   3.8038552810274324`*^9, 3.8038552872627015`*^9}, {3.803860516790681*^9, 
   3.8038605254754505`*^9}, {3.803860569315215*^9, 3.8038605992959857`*^9}, {
   3.8038606753795004`*^9, 3.803860865075072*^9}, {3.803935856297067*^9, 
   3.803935862906376*^9}, {3.803947651166673*^9, 3.803947699621147*^9}, {
   3.803947733320992*^9, 3.803947886853484*^9}, {3.803947951965336*^9, 
   3.8039479521009707`*^9}, {3.8039480927174454`*^9, 3.803948143406851*^9}, {
   3.8039483057117515`*^9, 3.8039483703888025`*^9}, {3.8042735351937866`*^9, 
   3.804273689673251*^9}, {3.8042737231875925`*^9, 3.804273768774727*^9}, {
   3.8042738016926947`*^9, 3.8042738951102915`*^9}, {3.804274006225174*^9, 
   3.804274044895768*^9}, {3.804280932009146*^9, 3.8042809500937815`*^9}, 
   3.8042813157160835`*^9, 3.804281385538412*^9, {3.804359537994459*^9, 
   3.80435955244014*^9}, {3.8043737300214877`*^9, 3.8043738080780315`*^9}, {
   3.8043738459757853`*^9, 3.804373874326969*^9}, {3.8043756895505023`*^9, 
   3.8043756943655796`*^9}, {3.8043757423614273`*^9, 
   3.8043757475914536`*^9}, {3.8047073879946637`*^9, 3.804707415322052*^9}, {
   3.8047074913275285`*^9, 3.8047075005287743`*^9}, {3.8047076365288696`*^9, 
   3.8047076400015235`*^9}, {3.8047078037901697`*^9, 
   3.8047078061484547`*^9}, {3.8047078426740723`*^9, 3.804707844187975*^9}, 
   3.8047079532781944`*^9, {3.8047080312885647`*^9, 3.8047080327511525`*^9}, {
   3.8047080752527714`*^9, 3.8047080813187723`*^9}, {3.804708137670043*^9, 
   3.8047082820527277`*^9}, {3.8047083187330885`*^9, 3.804708466061123*^9}, {
   3.8047085084779344`*^9, 3.8047086508563786`*^9}, {3.804708689012667*^9, 
   3.8047087151989026`*^9}, {3.8047090173052793`*^9, 3.804709036788228*^9}, {
   3.804709153670068*^9, 3.804709160878439*^9}, {3.804709216013709*^9, 
   3.804709218887828*^9}, {3.804709339520152*^9, 3.804709347671605*^9}, 
   3.804709475491205*^9, {3.8047095145726404`*^9, 3.8047095366878757`*^9}, {
   3.8047096104007993`*^9, 3.804709615634793*^9}, {3.8052845243943205`*^9, 
   3.8052845711020517`*^9}, {3.805284618086501*^9, 3.805284627899563*^9}, {
   3.8053716504174204`*^9, 3.8053716728720055`*^9}, {3.8055544396573796`*^9, 
   3.8055544549755507`*^9}, {3.8055544994765997`*^9, 3.805554528282331*^9}, {
   3.805554558963014*^9, 3.8055545723948927`*^9}, {3.8055547491516047`*^9, 
   3.8055547518119125`*^9}, {3.8055634576862383`*^9, 3.805563615462285*^9}, {
   3.8055674104488544`*^9, 3.805567424749527*^9}, {3.8061666892481103`*^9, 
   3.806166689448608*^9}, {3.8303485585103593`*^9, 3.8303485590836015`*^9}, {
   3.8304706799144163`*^9, 3.8304706810216017`*^9}, {3.830891514155162*^9, 
   3.8308915571977496`*^9}, {3.830891646145524*^9, 3.8308916684833174`*^9}, {
   3.830891968892392*^9, 3.8308920715195827`*^9}, {3.8310403894762645`*^9, 
   3.831040415392192*^9}, {3.83104049145671*^9, 3.8310404988778324`*^9}, {
   3.8310405406892986`*^9, 3.831040556715905*^9}, {3.8310542173462453`*^9, 
   3.8310542209434915`*^9}, 3.831688237928752*^9},
 CellLabel->
  "In[107]:=",ExpressionUUID->"9b4357ee-0c96-4697-b263-06ca924e380a"],

Cell[TextData[{
 "Auxiliary function that gives the overall sign that comes from permuting \
through the four anticommuting families of bosonization operators ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["H", 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],ExpressionUUID->
  "7a79af08-667a-4ae3-b542-6b7307fa0183"],
 ", ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["H", 
    RowBox[{"(", "2", ")"}]], TraditionalForm]],ExpressionUUID->
  "04b8b3d1-19ce-4436-bad7-6b2577b6a7c2"],
 ", ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["H", "~"], 
    RowBox[{"(", "1", ")"}]], TraditionalForm]],ExpressionUUID->
  "1272f0ed-9263-4307-a787-fbf2d600c184"],
 " and ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["H", "~"], 
    RowBox[{"(", "2", ")"}]], TraditionalForm]],ExpressionUUID->
  "bc40eae9-418c-4d17-86dd-9fe48a910f5e"],
 ":"
}], "Text",
 CellChangeTimes->{{3.8304708330153446`*^9, 3.83047088050083*^9}, {
  3.830892091554998*^9, 
  3.8308922295673313`*^9}},ExpressionUUID->"01499597-b0d1-4803-8e88-\
3854c04c34e5"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Input", ":", " ", "A"}], ",", 
    RowBox[{
    "B", " ", "are", " ", "the", " ", "two", " ", "twisted", " ", "sectors", 
     " ", "of", " ", "A"}], ",", "B"}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"OverallSignTwisted", "[", 
      RowBox[{"A_", ",", "B_", ",", "S0_", ",", "SInf_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"sign", "=", "1"}], ",", "lfA13", ",", "lfA24", ",", "lfB13",
          ",", "lfB24", ",", "lf013", ",", "lf024", ",", "lfInf13", ",", 
         "lfInf24", ",", "rfA13", ",", "rfA24", ",", "rfB13", ",", "rfB24", 
         ",", "rf013", ",", "rf024", ",", "rfInf13", ",", "rfInf24", ",", 
         RowBox[{"numtrans", "=", "0"}], ",", "numferm"}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"First", ",", " ", 
         RowBox[{
         "compute", " ", "the", " ", "sign", " ", "coming", " ", "from", " ", 
          "moving", " ", "the", " ", "fermions", " ", "within"}]}], " ", 
        "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "sign", " ", "from", " ", "ordering", " ", "the", " ", "lmf", " ", 
         "internally", " ", "in", " ", "factor", " ", "1", " ", "and", " ", 
         "2"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sign", "=", 
         RowBox[{"sign", "*", 
          RowBox[{"OrderH1H2SetSign", "[", 
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "*", 
          RowBox[{"OrderH1H2SetSign", "[", 
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "sign", " ", "from", " ", "ordering", " ", "the", " ", "rmf", " ", 
          "internally", " ", "in", " ", "factor", " ", "1", " ", "and", " ", 
          "2"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"sign", "=", 
         RowBox[{"sign", "*", 
          RowBox[{"OrderH1H2SetSign", "[", 
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "]"}], "*", 
          RowBox[{"OrderH1H2SetSign", "[", 
           RowBox[{
            RowBox[{"A", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "sign", " ", "from", " ", "ordering", " ", "the", " ", "lmf", " ", 
          "internally", " ", "in", " ", "factor", " ", "1", " ", "and", " ", 
          "2"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"sign", "=", 
         RowBox[{"sign", "*", 
          RowBox[{"OrderH1H2SetSign", "[", 
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "*", 
          RowBox[{"OrderH1H2SetSign", "[", 
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "sign", " ", "from", " ", "ordering", " ", "the", " ", "rmf", " ", 
          "internally", " ", "in", " ", "factor", " ", "1", " ", "and", " ", 
          "2"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"sign", "=", 
         RowBox[{"sign", "*", 
          RowBox[{"OrderH1H2SetSign", "[", 
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "]"}], "*", 
          RowBox[{"OrderH1H2SetSign", "[", 
           RowBox[{
            RowBox[{"B", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "[", 
            RowBox[{"[", "4", "]"}], "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"Next", ",", " ", 
          RowBox[{
          "count", " ", "the", " ", "number", " ", "of", " ", "fermions", " ",
            "of", " ", "given", " ", "type", " ", "in", " ", "each", " ", 
           "factor"}]}], " ", "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"lfA13", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"A", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "+", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"A", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "3"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"lfA24", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"A", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "2"}], "]"}], "+", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"A", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "4"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"lfB13", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"B", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}], "+", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"B", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "3"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"lfB24", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"B", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "2"}], "]"}], "+", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"B", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", "4"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"rfA13", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"A", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", "1"}], "]"}], "+", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"A", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", "3"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"rfA24", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"A", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", "2"}], "]"}], "+", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"A", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", "4"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"rfB13", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"B", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", "1"}], "]"}], "+", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"B", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", "3"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"rfB24", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"B", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", "2"}], "]"}], "+", 
            RowBox[{"Count", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"B", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "4", "]"}], "]"}], ",", "4"}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"lf013", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"S0", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}], "\[Equal]", 
            RowBox[{"1", "/", "2"}]}], ",", "1", ",", "0"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"lf024", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"S0", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}], "\[Equal]", 
            RowBox[{"1", "/", "2"}]}], ",", "1", ",", "0"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"lfInf13", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"SInf", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "1"}], "]"}], "]"}], "\[Equal]", 
            RowBox[{"1", "/", "2"}]}], ",", "1", ",", "0"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"lfInf24", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"SInf", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}], "\[Equal]", 
            RowBox[{"1", "/", "2"}]}], ",", "1", ",", "0"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"rf013", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"S0", "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "1"}], "]"}], "]"}], "\[Equal]", 
            RowBox[{"1", "/", "2"}]}], ",", "1", ",", "0"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"rf024", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"S0", "[", 
             RowBox[{"[", 
              RowBox[{"2", ",", "2"}], "]"}], "]"}], "\[Equal]", 
            RowBox[{"1", "/", "2"}]}], ",", "1", ",", "0"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"rfInf13", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"SInf", "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "1"}], "]"}], "]"}], "\[Equal]", 
            RowBox[{"1", "/", "2"}]}], ",", "1", ",", "0"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"rfInf24", "=", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"SInf", "[", 
             RowBox[{"[", 
              RowBox[{"4", ",", "2"}], "]"}], "]"}], "\[Equal]", 
            RowBox[{"1", "/", "2"}]}], ",", "1", ",", "0"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "numtrans", " ", "keeps", " ", "track", " ", "of", " ", "the", " ", 
          "number", " ", "of", " ", "transpositions"}], " ", "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"First", ",", " ", 
          RowBox[{
          "move", " ", "the", " ", "rf24", " ", "fermions", " ", "all", " ", 
           "the", " ", "way", " ", "to", " ", "the", " ", "right"}]}], " ", 
         "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"numferm", "=", 
         RowBox[{"rf013", "+", "lf013", "+", "lf024"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"numtrans", "=", 
         RowBox[{"numtrans", "+", 
          RowBox[{
           RowBox[{"rfB24", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", "numferm"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"numferm", "=", 
         RowBox[{"numferm", "+", 
          RowBox[{"lfB13", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"lfB24", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"rfB13", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numtrans", "=", 
         RowBox[{"numtrans", "+", 
          RowBox[{
           RowBox[{"rfB24", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", "numferm"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"numferm", "=", 
         RowBox[{"numferm", "+", 
          RowBox[{"lfB13", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"lfB24", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"rfB13", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numtrans", "=", 
         RowBox[{"numtrans", "+", 
          RowBox[{
           RowBox[{"rfA24", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", "numferm"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"numferm", "=", 
         RowBox[{"numferm", "+", 
          RowBox[{"lfA13", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"lfA24", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"rfA13", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numtrans", "=", 
         RowBox[{"numtrans", "+", 
          RowBox[{
           RowBox[{"rfA24", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", "numferm"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"numferm", "=", 
         RowBox[{"numferm", "+", 
          RowBox[{"lfA13", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"lfA24", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"rfA13", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numtrans", "=", 
         RowBox[{"numtrans", "+", 
          RowBox[{"rfInf24", "*", "numferm"}]}]}], ";", "\[IndentingNewLine]",
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"Next", ",", " ", 
          RowBox[{
          "move", " ", "the", " ", "rf13", " ", "fermions", " ", "to", " ", 
           "the", " ", "right"}]}], " ", "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"numferm", "=", 
         RowBox[{"lf013", "+", "lf024"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numtrans", "=", 
         RowBox[{"numtrans", "+", 
          RowBox[{
           RowBox[{"rfB13", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", "numferm"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"numferm", "=", 
         RowBox[{"numferm", "+", 
          RowBox[{"lfB13", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"lfB24", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numtrans", "=", 
         RowBox[{"numtrans", "+", 
          RowBox[{
           RowBox[{"rfB13", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", "numferm"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"numferm", "=", 
         RowBox[{"numferm", "+", 
          RowBox[{"lfB13", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"lfB24", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numtrans", "=", 
         RowBox[{"numtrans", "+", 
          RowBox[{
           RowBox[{"rfA13", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", "numferm"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"numferm", "=", 
         RowBox[{"numferm", "+", 
          RowBox[{"lfA13", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", 
          RowBox[{"lfA24", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numtrans", "=", 
         RowBox[{"numtrans", "+", 
          RowBox[{
           RowBox[{"rfA13", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", "numferm"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"numferm", "=", 
         RowBox[{"numferm", "+", 
          RowBox[{"lfA13", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "+", 
          RowBox[{"lfA24", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numtrans", "=", 
         RowBox[{"numtrans", "+", 
          RowBox[{"rfInf13", "*", "numferm"}]}]}], ";", "\[IndentingNewLine]",
         "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"Finally", ",", " ", 
          RowBox[{
          "move", " ", "the", " ", "lf24", " ", "fermions", " ", "to", " ", 
           "the", " ", "right"}]}], " ", "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"numferm", "=", "lf013"}], ";", "\[IndentingNewLine]", 
        RowBox[{"numtrans", "=", 
         RowBox[{"numtrans", "+", 
          RowBox[{
           RowBox[{"lfB24", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", "numferm"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"numferm", "=", 
         RowBox[{"numferm", "+", 
          RowBox[{"lfB13", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numtrans", "=", 
         RowBox[{"numtrans", "+", 
          RowBox[{
           RowBox[{"lfB24", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", "numferm"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"numferm", "=", 
         RowBox[{"numferm", "+", 
          RowBox[{"lfB13", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numtrans", "=", 
         RowBox[{"numtrans", "+", 
          RowBox[{
           RowBox[{"lfA24", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "*", "numferm"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"numferm", "=", 
         RowBox[{"numferm", "+", 
          RowBox[{"lfA13", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numtrans", "=", 
         RowBox[{"numtrans", "+", 
          RowBox[{
           RowBox[{"lfA24", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "*", "numferm"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"numferm", "=", 
         RowBox[{"numferm", "+", 
          RowBox[{"lfA13", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"numtrans", "=", 
         RowBox[{"numtrans", "+", 
          RowBox[{"lfInf24", "*", "numferm"}]}]}], ";", "\[IndentingNewLine]",
         "\[IndentingNewLine]", 
        RowBox[{"sign", "=", 
         RowBox[{"sign", "*", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", "numtrans"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "sign", "]"}], ";"}]}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"order", " ", "function", " ", "to", " ", "move", " ", "H2"}], 
     ",", " ", 
     RowBox[{"Htilde2", " ", "to", " ", "the", " ", "right"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"OrderFunctionH1H2", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "\[Equal]", "2"}], "||", 
          RowBox[{"a", "\[Equal]", "4"}]}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"b", "\[Equal]", "1"}], "||", 
          RowBox[{"b", "\[Equal]", "3"}]}], ")"}]}], ",", "False", ",", 
       "True"}], "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"OrderH1H2SetSign", "[", "list_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "sign", "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"first", ",", " ", 
         RowBox[{
         "drop", " ", "the", " ", "bosonic", " ", "parts", " ", "and", " ", 
          "merge", " ", "the", " ", "twisted", " ", "and", " ", "untwisted", 
          " ", "factors"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"sign", "=", 
         RowBox[{"Signature", "[", 
          RowBox[{"Ordering", "[", 
           RowBox[{"list", ",", 
            RowBox[{"Length", "[", "list", "]"}], ",", "OrderFunctionH1H2"}], 
           "]"}], "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "sign", "]"}], ";"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8304707538213315`*^9, 3.8304707913688803`*^9}, 
   3.8304711829751973`*^9, {3.8308927443297396`*^9, 3.8308927517703705`*^9}, {
   3.830892787586421*^9, 3.8308928083523817`*^9}, {3.830892886780011*^9, 
   3.83089288895802*^9}, {3.830892965851838*^9, 3.8308930016976805`*^9}, {
   3.8308930349388094`*^9, 3.830893063516506*^9}, {3.8308931759279156`*^9, 
   3.8308931988123713`*^9}, {3.830893250979355*^9, 3.8308932931175995`*^9}, {
   3.830893430206357*^9, 3.830893446706705*^9}, {3.8308935601690626`*^9, 
   3.8308935909421787`*^9}, {3.830991826536253*^9, 3.83099187272665*^9}, {
   3.8310404591707726`*^9, 3.831040461347783*^9}, {3.8310405613046436`*^9, 
   3.831040581251225*^9}, {3.831040639844817*^9, 3.831040666389015*^9}, {
   3.831040774283702*^9, 3.831040800214577*^9}, {3.8310479177574997`*^9, 
   3.831048001837838*^9}, 3.8310481447425966`*^9, {3.8310481944180756`*^9, 
   3.8310482092521734`*^9}, {3.831048259792035*^9, 3.8310483538763466`*^9}, {
   3.831048423433896*^9, 3.8310484367533283`*^9}, {3.831048489135629*^9, 
   3.831048650680142*^9}, {3.8310489994375496`*^9, 3.831049059152734*^9}, {
   3.8310526630347204`*^9, 3.8310528713229785`*^9}, {3.831053012912361*^9, 
   3.8310530130500913`*^9}, {3.8310530506959004`*^9, 
   3.8310531400584745`*^9}, {3.8310531785331078`*^9, 3.831053186124508*^9}, {
   3.8310532166955676`*^9, 3.8310532168550363`*^9}, {3.8310532477090597`*^9, 
   3.831053312032179*^9}, {3.8310533541443157`*^9, 3.831053796861264*^9}, {
   3.831053834413887*^9, 3.8310538815427957`*^9}, {3.831053912639741*^9, 
   3.831053965829643*^9}, {3.831054014951478*^9, 3.831054077583145*^9}, {
   3.831054131373211*^9, 3.83105416221755*^9}, {3.8316883716876373`*^9, 
   3.8316883927058887`*^9}},
 CellLabel->
  "In[108]:=",ExpressionUUID->"3bb67cf0-df2e-45d8-985d-bc03f5014dc2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["General Correlation Function Computations", "Subsection",
 CellChangeTimes->{{3.803847891446526*^9, 3.8038478996496058`*^9}, {
  3.8039211363687353`*^9, 3.8039211365202875`*^9}, {3.830348851912983*^9, 
  3.830348861969755*^9}},ExpressionUUID->"cd9ff6cc-22d5-4a4e-9b44-\
ad7376dbbe56"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Idual", "[", "I_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Mod", "[", 
     RowBox[{
      RowBox[{"I", "+", "1"}], ",", "4"}], "]"}], "+", "1"}]}], 
  ";"}]], "Input",
 CellLabel->
  "In[111]:=",ExpressionUUID->"4a485cdb-a818-4a74-abcb-29c7f5a66eac"],

Cell["\<\
Untwisted correlation functions for a single factor. Input: positions of i, \
positions of idual\
\>", "Text",
 CellChangeTimes->{{3.8042814720520763`*^9, 
  3.804281506094045*^9}},ExpressionUUID->"8c50ad1b-21a1-4ea4-a224-\
292d77fdcae3"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"BosonCorr", "[", 
      RowBox[{"X_", ",", "Y_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"perms", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "X", "]"}], "\[NotEqual]", 
           RowBox[{"Length", "[", "Y", "]"}]}], ",", 
          RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"n", "=", 
         RowBox[{"Length", "[", "X", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"perms", "=", 
         RowBox[{"Permutations", "[", 
          RowBox[{"Range", "[", "n", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"X", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "===", 
               RowBox[{"Y", "[", 
                RowBox[{"[", 
                 RowBox[{"perms", "[", 
                  RowBox[{"[", 
                   RowBox[{"j", ",", "i"}], "]"}], "]"}], "]"}], "]"}]}], ",",
               "0", ",", 
              RowBox[{"1", "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"X", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "-", 
                  RowBox[{"Y", "[", 
                   RowBox[{"[", 
                    RowBox[{"perms", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], "]"}], "]"}]}], 
                 ")"}], "^", "2"}]}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "perms", "]"}]}], "}"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FermionCorr", "[", 
      RowBox[{"X_", ",", "Y_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"perms", ",", "n"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "X", "]"}], "\[NotEqual]", 
           RowBox[{"Length", "[", "Y", "]"}]}], ",", 
          RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"n", "=", 
         RowBox[{"Length", "[", "X", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"perms", "=", 
         RowBox[{"Permutations", "[", 
          RowBox[{"Range", "[", "n", "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"X", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "===", 
               RowBox[{"Y", "[", 
                RowBox[{"[", 
                 RowBox[{"perms", "[", 
                  RowBox[{"[", 
                   RowBox[{"j", ",", "i"}], "]"}], "]"}], "]"}], "]"}]}], ",",
               "0", ",", 
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"X", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "-", 
                 RowBox[{"Y", "[", 
                  RowBox[{"[", 
                   RowBox[{"perms", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "i"}], "]"}], "]"}], "]"}], "]"}]}], 
                ")"}]}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "1", ",", 
            RowBox[{"Length", "[", "perms", "]"}]}], "}"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.803759498873828*^9, 3.803759537341953*^9}, {
   3.803759650917157*^9, 3.8037597949270673`*^9}, {3.8037598568035526`*^9, 
   3.803759942427537*^9}, {3.8037599749186306`*^9, 3.8037599779096417`*^9}, {
   3.803760011582552*^9, 3.8037600209624653`*^9}, {3.8039211563831964`*^9, 
   3.8039211623013725`*^9}, 3.8039212133498683`*^9, {3.804690218750887*^9, 
   3.8046903277372894`*^9}, {3.804690392518582*^9, 3.804690504634879*^9}, {
   3.804690552003606*^9, 3.8046906091762676`*^9}, {3.804691085174162*^9, 
   3.8046910922921977`*^9}, {3.8046911528925695`*^9, 
   3.8046911539318204`*^9}, {3.804691630391294*^9, 3.8046916305389*^9}, {
   3.804691900477011*^9, 3.804691935870971*^9}, {3.8046926839347935`*^9, 
   3.804692820461793*^9}, {3.8046928676132565`*^9, 3.804692957373486*^9}, {
   3.80469299105177*^9, 3.8046930022512784`*^9}, {3.8046930430512877`*^9, 
   3.804693064614975*^9}, {3.804693110181761*^9, 3.804693110454504*^9}, {
   3.8046931503160577`*^9, 3.80469339991534*^9}, {3.8046935674002137`*^9, 
   3.8046935794894924`*^9}, {3.804693613686516*^9, 3.8046937839353256`*^9}, {
   3.804693814468582*^9, 3.804693878928793*^9}, {3.804693940121767*^9, 
   3.8046939802269273`*^9}, {3.804694254377641*^9, 3.804694333399248*^9}, {
   3.80469438358527*^9, 3.8046943867993946`*^9}, {3.804694602653285*^9, 
   3.8046946230444336`*^9}, {3.804694723281441*^9, 3.804694755253882*^9}, {
   3.8046948071439743`*^9, 3.8046948584754796`*^9}, {3.8046949055188713`*^9, 
   3.804694935353025*^9}, {3.804699895292421*^9, 3.804699927675914*^9}, {
   3.804700068367699*^9, 3.8047000884763336`*^9}, {3.80470555252468*^9, 
   3.8047055588006964`*^9}, {3.8047056262593765`*^9, 
   3.8047056275971665`*^9}, {3.8047057244987164`*^9, 
   3.8047058095468464`*^9}, {3.805570006775879*^9, 3.8055700580215816`*^9}, 
   3.8055701366348867`*^9, 3.830348805178394*^9},
 CellLabel->
  "In[112]:=",ExpressionUUID->"33cfa89f-59cc-4230-a46b-1ec54242a07f"],

Cell["Take the limit of w->Infinity", "Text",
 CellChangeTimes->{{3.83034911562586*^9, 
  3.830349124797268*^9}},ExpressionUUID->"aeda3be1-89b6-44a4-8084-\
3e8ee30329d7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TwistCorrBos", "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "weightInf", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"weightInf", "=", 
        RowBox[{
         RowBox[{"Count", "[", 
          RowBox[{"A", ",", "w"}], "]"}], "+", 
         RowBox[{"Count", "[", 
          RowBox[{"B", ",", "w"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"Limit", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"w", "^", 
            RowBox[{"(", 
             RowBox[{"2", "weightInf"}], ")"}]}], "*", 
           RowBox[{"BosonCorr", "[", 
            RowBox[{"A", ",", "B"}], "]"}]}], ",", 
          RowBox[{"w", "\[Rule]", "Infinity"}]}], "]"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TwistCorrFerm", "[", 
     RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "weightInf", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"weightInf", "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Count", "[", 
            RowBox[{"A", ",", "w"}], "]"}], "+", 
           RowBox[{"Count", "[", 
            RowBox[{"B", ",", "w"}], "]"}]}], ")"}], "/", "2"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"Limit", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"w", "^", 
            RowBox[{"(", 
             RowBox[{"2", "weightInf"}], ")"}]}], "*", 
           RowBox[{"FermionCorr", "[", 
            RowBox[{"A", ",", "B"}], "]"}]}], ",", 
          RowBox[{"w", "\[Rule]", "Infinity"}]}], "]"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellLabel->
  "In[114]:=",ExpressionUUID->"efec5dff-8deb-44b7-9b3c-847ed34f19a7"],

Cell["Function to compute fermionic correlators in bosonized form", "Text",
 CellChangeTimes->{{3.8303488163931527`*^9, 
  3.8303488283912554`*^9}},ExpressionUUID->"8d08b89c-7684-4d7b-82f6-\
a5df324f0c01"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"X", ":", " ", 
    RowBox[{
    "list", " ", "of", " ", "tuples", " ", "of", " ", "the", " ", "form", " ", 
     RowBox[{"(", 
      RowBox[{"charge", ",", " ", "coordinate"}], ")"}]}]}], " ", "*)"}], " ",
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FermionCorrBosonized", "[", "X_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"n", "=", 
          RowBox[{"Length", "[", "X", "]"}]}], ",", "i", ",", "j"}], "}"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"X", "[", 
              RowBox[{"[", 
               RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], 
           "\[NotEqual]", "0"}], ",", 
          RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "2"}], "]"}], "]"}], "-", 
                RowBox[{"X", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "2"}], "]"}], "]"}]}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"X", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", "1"}], "]"}], "]"}], "*", 
                RowBox[{"X", "[", 
                 RowBox[{"[", 
                  RowBox[{"j", ",", "1"}], "]"}], "]"}]}], ")"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"j", "-", "1"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}], ";"}]}],
       "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NormalOrderLimit", "[", 
      RowBox[{"corr_", ",", "varname_", ",", "num_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"retCorr", "=", "corr"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "num"}], ",", 
          RowBox[{"i", ">", "1"}], ",", 
          RowBox[{"i", "--"}], ",", "\[IndentingNewLine]", 
          RowBox[{"retCorr", "=", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{"corr", ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"varname", "[", "i", "]"}], ",", 
               RowBox[{"varname", "[", 
                RowBox[{"i", "-", "1"}], "]"}], ",", "0"}], "}"}]}], 
            "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"retCorr", "/.", 
          RowBox[{
           RowBox[{"varname", "[", "1", "]"}], "\[Rule]", "varname"}]}], 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.803759498873828*^9, 3.803759537341953*^9}, {
   3.803759650917157*^9, 3.8037597949270673`*^9}, {3.8037598568035526`*^9, 
   3.803759942427537*^9}, {3.8037599749186306`*^9, 3.8037599779096417`*^9}, {
   3.803760011582552*^9, 3.8037600209624653`*^9}, {3.8039211563831964`*^9, 
   3.8039211623013725`*^9}, 3.8039212133498683`*^9, {3.804690218750887*^9, 
   3.8046903277372894`*^9}, {3.804690392518582*^9, 3.804690504634879*^9}, {
   3.804690552003606*^9, 3.8046906091762676`*^9}, {3.804691085174162*^9, 
   3.8046910922921977`*^9}, {3.8046911528925695`*^9, 
   3.8046911539318204`*^9}, {3.804691630391294*^9, 3.8046916305389*^9}, {
   3.804691900477011*^9, 3.804691935870971*^9}, {3.8046926839347935`*^9, 
   3.804692820461793*^9}, {3.8046928676132565`*^9, 3.804692957373486*^9}, {
   3.80469299105177*^9, 3.8046930022512784`*^9}, {3.8046930430512877`*^9, 
   3.804693064614975*^9}, {3.804693110181761*^9, 3.804693110454504*^9}, {
   3.8046931503160577`*^9, 3.80469339991534*^9}, {3.8046935674002137`*^9, 
   3.8046935794894924`*^9}, {3.804693613686516*^9, 3.8046937839353256`*^9}, {
   3.804693814468582*^9, 3.804693878928793*^9}, {3.804693940121767*^9, 
   3.8046939802269273`*^9}, {3.804694254377641*^9, 3.804694333399248*^9}, {
   3.80469438358527*^9, 3.8046943867993946`*^9}, {3.804694602653285*^9, 
   3.8046946230444336`*^9}, {3.804694723281441*^9, 3.804694755253882*^9}, {
   3.8046948071439743`*^9, 3.8046948584754796`*^9}, {3.8046949055188713`*^9, 
   3.804694935353025*^9}, {3.804699895292421*^9, 3.804699927675914*^9}, {
   3.804700068367699*^9, 3.8047000884763336`*^9}, {3.80470555252468*^9, 
   3.8047055588006964`*^9}, {3.8047056262593765`*^9, 
   3.8047056275971665`*^9}, {3.8047057244987164`*^9, 
   3.8047058095468464`*^9}, {3.805570006775879*^9, 3.8055700580215816`*^9}, 
   3.8055701366348867`*^9, 3.830348805178394*^9, {3.830348901810177*^9, 
   3.8303489019564075`*^9}, 3.8303492109246664`*^9},
 CellLabel->
  "In[116]:=",ExpressionUUID->"225dbd20-096b-478a-a419-5f74aaa9451d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Untwisted Correlation Functions", "Subsection",
 CellChangeTimes->{{3.8043579104691615`*^9, 
  3.804357916331124*^9}},ExpressionUUID->"11ed9aaf-5ea6-4710-95ab-\
481792b28068"],

Cell["\<\
Sum over all possible combinations in the untwisted factors by summing over \
all permutations:\
\>", "Text",
 CellChangeTimes->{{3.8042813239750514`*^9, 3.8042813500991774`*^9}, {
  3.804281393597858*^9, 
  3.8042813992447586`*^9}},ExpressionUUID->"8668c505-d5c4-483e-896d-\
1b552275e80e"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SymUnTwist2pt", "[", 
      RowBox[{
       RowBox[{"State", "[", "A_", "]"}], ",", 
       RowBox[{"State", "[", "B_", "]"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"nn", "=", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"Length", "[", "A", "]"}], ",", 
            RowBox[{"Length", "[", "B", "]"}]}], "]"}]}], ",", "Ap", ",", 
         "Bp", ",", "i", ",", 
         RowBox[{"corr", "=", "0"}]}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "A", "]"}], "<", "nn"}], ",", 
          RowBox[{"Ap", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"A", ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"nn", "-", 
                  RowBox[{"Length", "[", "A", "]"}]}]}], "}"}]}], "]"}]}], 
            "]"}]}], ",", 
          RowBox[{"Ap", "=", "A"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "B", "]"}], "<", "nn"}], ",", 
          RowBox[{"Bp", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"B", ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"nn", "-", 
                  RowBox[{"Length", "[", "B", "]"}]}]}], "}"}]}], "]"}]}], 
            "]"}]}], ",", 
          RowBox[{"Bp", "=", "B"}]}], "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", 
           RowBox[{"nn", "!"}]}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"corr", "=", 
            RowBox[{"corr", "+", 
             RowBox[{"UnTwist2pt", "[", 
              RowBox[{
               RowBox[{"State", "[", "Ap", "]"}], ",", 
               RowBox[{"PermuteState", "[", 
                RowBox[{
                 RowBox[{"State", "[", "Bp", "]"}], ",", 
                 RowBox[{
                  RowBox[{"Permutations", "[", 
                   RowBox[{"Range", "[", "nn", "]"}], "]"}], "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}]}]}], 
           ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "corr", "]"}], ";"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SymUnTwist2pt", "[", 
      RowBox[{
       RowBox[{"a_", "*", 
        RowBox[{"State", "[", "A_", "]"}]}], ",", "x_"}], "]"}], ":=", 
     RowBox[{"a", "*", 
      RowBox[{"SymUnTwist2pt", "[", 
       RowBox[{
        RowBox[{"State", "[", "A", "]"}], ",", "x"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"SymUnTwist2pt", "[", 
      RowBox[{"x_", ",", 
       RowBox[{"b_", "*", 
        RowBox[{"State", "[", "B_", "]"}]}]}], "]"}], ":=", 
     RowBox[{"b", "*", 
      RowBox[{"SymUnTwist2pt", "[", 
       RowBox[{"x", ",", 
        RowBox[{"State", "[", "B", "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"UnTwist2pt", "[", 
      RowBox[{
       RowBox[{"State", "[", "A_", "]"}], ",", 
       RowBox[{"State", "[", "B_", "]"}]}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"nn", "=", 
          RowBox[{"Max", "[", 
           RowBox[{
            RowBox[{"Length", "[", "A", "]"}], ",", 
            RowBox[{"Length", "[", "B", "]"}]}], "]"}]}], ",", "Ap", ",", 
         "Bp", ",", "i", ",", "corr"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "A", "]"}], "<", "nn"}], ",", 
          RowBox[{"Ap", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"A", ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"nn", "-", 
                  RowBox[{"Length", "[", "A", "]"}]}]}], "}"}]}], "]"}]}], 
            "]"}]}], ",", 
          RowBox[{"Ap", "=", "A"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "B", "]"}], "<", "nn"}], ",", 
          RowBox[{"Bp", "=", 
           RowBox[{"Join", "[", 
            RowBox[{"B", ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}], ",", 
                 RowBox[{"{", "}"}]}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"nn", "-", 
                  RowBox[{"Length", "[", "B", "]"}]}]}], "}"}]}], "]"}]}], 
            "]"}]}], ",", 
          RowBox[{"Bp", "=", "B"}]}], "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"corr", " ", "=", " ", 
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{"UnTwistCorrFac", "[", 
            RowBox[{
             RowBox[{"Ap", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", 
             RowBox[{"Bp", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "nn"}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Return", "[", "corr", "]"}], ";"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"UnTwist2pt", "[", 
      RowBox[{
       RowBox[{"a_", "*", 
        RowBox[{"State", "[", "A_", "]"}]}], ",", "x_"}], "]"}], ":=", 
     RowBox[{"a", "*", 
      RowBox[{"UnTwist2pt", "[", 
       RowBox[{
        RowBox[{"State", "[", "A", "]"}], ",", "x"}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"UnTwist2pt", "[", 
      RowBox[{"x_", ",", 
       RowBox[{"b_", "*", 
        RowBox[{"State", "[", "B_", "]"}]}]}], "]"}], ":=", 
     RowBox[{"b", "*", 
      RowBox[{"UnTwist2pt", "[", 
       RowBox[{"x", ",", 
        RowBox[{"State", "[", "B", "]"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"UnTwistCorrFac", "[", 
      RowBox[{"A_", ",", "B_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"corr", "=", "1"}], ",", 
         RowBox[{"sign", "=", "1"}]}], "}"}], ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Sort", "[", 
            RowBox[{"A", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Equal]", 
           RowBox[{"Sort", "[", 
            RowBox[{"Idual", "/@", 
             RowBox[{"B", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"corr", "=", 
           RowBox[{"corr", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"Length", "[", 
                RowBox[{"A", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ")"}]}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Return", "[", "0", "]"}]}], "\[IndentingNewLine]", "]"}], 
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Sort", "[", 
            RowBox[{"A", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[Equal]", 
           RowBox[{"Sort", "[", 
            RowBox[{"Idual", "/@", 
             RowBox[{"B", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"corr", "=", 
           RowBox[{"corr", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "x"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"Length", "[", 
               RowBox[{"A", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}], ")"}]}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Return", "[", "0", "]"}]}], "\[IndentingNewLine]", "]"}], 
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Sort", "[", 
            RowBox[{"A", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[Equal]", 
           RowBox[{"Sort", "[", 
            RowBox[{"Idual", "/@", 
             RowBox[{"B", "[", 
              RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"corr", "=", 
           RowBox[{"corr", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "xb"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"2", 
               RowBox[{"Length", "[", 
                RowBox[{"A", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "]"}]}], ")"}]}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Return", "[", "0", "]"}]}], "\[IndentingNewLine]", "]"}], 
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Sort", "[", 
            RowBox[{"A", "[", 
             RowBox[{"[", "4", "]"}], "]"}], "]"}], "\[Equal]", 
           RowBox[{"Sort", "[", 
            RowBox[{"Idual", "/@", 
             RowBox[{"B", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"corr", "=", 
           RowBox[{"corr", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", "xb"}], ")"}], "^", 
             RowBox[{"(", 
              RowBox[{"Length", "[", 
               RowBox[{"A", "[", 
                RowBox[{"[", "4", "]"}], "]"}], "]"}], ")"}]}]}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Return", "[", "0", "]"}]}], "\[IndentingNewLine]", "]"}], 
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "contribution", " ", "from", " ", "moving", " ", "the", " ", "lmfA", 
          " ", "past", " ", "the", " ", 
          RowBox[{"rmfA", ":"}]}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"sign", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"A", "[", 
              RowBox[{"[", "2", "]"}], "]"}], "]"}], "*", 
            RowBox[{"Length", "[", 
             RowBox[{"A", "[", 
              RowBox[{"[", "4", "]"}], "]"}], "]"}]}], ")"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "contribution", " ", "from", " ", "the", " ", "relative", " ", 
          "ordering", " ", "of", " ", "the", " ", "lmfA", " ", "and", " ", 
          "lmfB"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"sign", "=", 
         RowBox[{"sign", "*", 
          RowBox[{"Signature", "[", 
           RowBox[{"A", "[", 
            RowBox[{"[", "2", "]"}], "]"}], "]"}], "*", 
          RowBox[{"Signature", "[", 
           RowBox[{"Reverse", "[", 
            RowBox[{"Idual", "/@", 
             RowBox[{"B", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "contribution", " ", "from", " ", "the", " ", "relative", " ", 
          "ordering", " ", "of", " ", "the", " ", "rmf"}], " ", "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"sign", "=", 
         RowBox[{"sign", "*", 
          RowBox[{"Signature", "[", 
           RowBox[{"A", "[", 
            RowBox[{"[", "4", "]"}], "]"}], "]"}], "*", 
          RowBox[{"Signature", "[", 
           RowBox[{"Reverse", "[", 
            RowBox[{"Idual", "/@", 
             RowBox[{"B", "[", 
              RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "]"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"sign", "*", "corr"}], "]"}], ";"}]}], "\[IndentingNewLine]",
       "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8037615596568727`*^9, 3.8037615652279997`*^9}, {
   3.803761631183667*^9, 3.8037616522931967`*^9}, {3.803761694353651*^9, 
   3.8037616996156254`*^9}, {3.803761753347897*^9, 3.803761767934864*^9}, {
   3.8037618041061077`*^9, 3.803761946006713*^9}, {3.8037619770077877`*^9, 
   3.803761999766899*^9}, {3.803762049063033*^9, 3.8037623535724735`*^9}, {
   3.8037624229249296`*^9, 3.803762446898834*^9}, {3.80376251410574*^9, 
   3.803762625562646*^9}, {3.803860957567669*^9, 3.8038609594675407`*^9}, {
   3.8039212537258997`*^9, 3.8039212597498055`*^9}, {3.803921340216635*^9, 
   3.8039213543019667`*^9}, {3.803933644700492*^9, 3.8039336466762037`*^9}, {
   3.803933947685644*^9, 3.803933970581422*^9}, {3.8039340209008636`*^9, 
   3.8039341433653994`*^9}, {3.803934219113838*^9, 3.8039342353294764`*^9}, {
   3.8039342892064085`*^9, 3.803934299531766*^9}, {3.80393436733047*^9, 
   3.803934373210782*^9}, {3.803934689520928*^9, 3.803934696974992*^9}, {
   3.803934727612069*^9, 3.8039347339221964`*^9}, {3.803934820826291*^9, 
   3.8039348712424736`*^9}, {3.8039351101031203`*^9, 
   3.8039351439874763`*^9}, {3.804280818377987*^9, 3.804280868055145*^9}, {
   3.8042809013172073`*^9, 3.8042809139354696`*^9}, {3.8042816069762926`*^9, 
   3.804281606986266*^9}, {3.8043574669986167`*^9, 3.8043574916038017`*^9}, {
   3.8043575910240393`*^9, 3.8043575981356306`*^9}, {3.8043576313537717`*^9, 
   3.8043576408611326`*^9}, {3.804357692318167*^9, 3.804357858031932*^9}, {
   3.804357893480015*^9, 3.804357898775196*^9}, {3.8043580041779184`*^9, 
   3.804358012797282*^9}, {3.804358066783019*^9, 3.804358161608115*^9}, {
   3.804358308934424*^9, 3.8043583097636633`*^9}, {3.8043583730812635`*^9, 
   3.804358504865592*^9}, {3.804358576798645*^9, 3.80435860208889*^9}, {
   3.8043586390406027`*^9, 3.804358722406887*^9}, {3.804358778413924*^9, 
   3.8043587811388035`*^9}, {3.8043590361055517`*^9, 3.804359060546688*^9}, 
   3.804684065147784*^9, 3.830993412517971*^9, {3.8309934613443995`*^9, 
   3.830993508621126*^9}, {3.8309935549344745`*^9, 3.8309936767995644`*^9}, {
   3.8309937556091504`*^9, 3.830993902011962*^9}, {3.8309940338192034`*^9, 
   3.830994045736619*^9}, {3.8309940931368303`*^9, 3.8309940971671963`*^9}, {
   3.830994150149473*^9, 3.8309941762268486`*^9}, {3.8309943102217464`*^9, 
   3.830994332247748*^9}, 3.8309944232027826`*^9, {3.8310394834717555`*^9, 
   3.831039491546547*^9}, {3.8310396921703105`*^9, 3.8310397017590027`*^9}, {
   3.831040213166788*^9, 3.8310402255905075`*^9}, {3.8312402907040167`*^9, 
   3.831240312413929*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"4abac6fc-b00e-45e5-a0eb-ba7526d97765"]
}, Closed]],

Cell[CellGroupData[{

Cell["Twisted Correlation Functions", "Subsection",
 CellChangeTimes->{{3.8046840711403313`*^9, 
  3.80468407874796*^9}},ExpressionUUID->"b11ed969-0958-4b10-8c73-\
e9b12c176ae0"],

Cell["\<\
This function computes the holomorphic correlator in the Ramond sector. It \
first computes the fermionic contribution using bosonization, and then the \
bosonic contribution\
\>", "Text",
 CellChangeTimes->{{3.830348673341115*^9, 
  3.830348740798789*^9}},ExpressionUUID->"9671c439-58a5-4b4d-97c7-\
ed269581c965"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"F0", ",", " ", 
    RowBox[{
     RowBox[{
     "FInf", " ", "is", " ", "a", " ", "tuple", " ", "containing", " ", "the",
       " ", "two", " ", "momenta"}], " ", "+", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], ",", " ", 
    RowBox[{
     RowBox[{"+", 
      RowBox[{"-", "1"}]}], "/", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TwistCorrRamondHol", "[", 
      RowBox[{"A_", ",", "B_", ",", "S0_", ",", "SInf_"}], "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "B0", ",", "F0", ",", "BInf", ",", "FInf", ",", "Fp1", ",", "Fm1", 
         ",", "Fpx", ",", "Fmx", ",", "Bp1", ",", "Bm1", ",", "Bpx", ",", 
         "Bmx", ",", "pos", ",", "i", ",", 
         RowBox[{"corr", "=", "1"}], ",", "j"}], "}"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"F0", "=", 
         RowBox[{"S0", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"FInf", "=", 
         RowBox[{"SInf", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Fp1", "=", 
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Fm1", "=", 
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Fpx", "=", 
         RowBox[{"B", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Fmx", "=", 
         RowBox[{"B", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "2"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"translate", " ", "to", " ", "bosonic", " ", "momentum"}], 
         " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{"t", ">", 
          RowBox[{
          "0", " ", "to", " ", "force", " ", "Mathematica", " ", "to", " ", 
           RowBox[{"simplify", ".", " ", "Careful"}], " ", "about", " ", 
           "branch", " ", 
           RowBox[{"cuts", "?"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"corr", "=", 
         RowBox[{"Assuming", "[", 
          RowBox[{
           RowBox[{"t", ">", "0"}], ",", 
           RowBox[{"TwistCorrFermionBosonized", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"F0", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"FInf", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
             RowBox[{"FerToBosP13", "[", "Fp1", "]"}], ",", 
             RowBox[{"FerToBosP13", "[", "Fm1", "]"}], ",", 
             RowBox[{"FerToBosP13", "[", "Fpx", "]"}], ",", 
             RowBox[{"FerToBosP13", "[", "Fmx", "]"}]}], "]"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"corr", "=", 
         RowBox[{"corr", "*", 
          RowBox[{"Assuming", "[", 
           RowBox[{
            RowBox[{"t", ">", "0"}], ",", 
            RowBox[{"TwistCorrFermionBosonized", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"F0", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"FInf", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
              RowBox[{"FerToBosP24", "[", "Fp1", "]"}], ",", 
              RowBox[{"FerToBosP24", "[", "Fm1", "]"}], ",", 
              RowBox[{"FerToBosP24", "[", "Fpx", "]"}], ",", 
              RowBox[{"FerToBosP24", "[", "Fmx", "]"}]}], "]"}]}], "]"}]}]}], 
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", "=", "1"}], ",", 
            RowBox[{"i", "\[LessEqual]", "4"}], ",", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"pos", "[", "i", "]"}], "=", 
             RowBox[{"Join", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"Count", "[", 
                  RowBox[{"F0", ",", "i"}], "]"}]}], "]"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{"w", ",", 
                 RowBox[{"Count", "[", 
                  RowBox[{"FInf", ",", "i"}], "]"}]}], "]"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{"1", ",", 
                 RowBox[{"Count", "[", 
                  RowBox[{"Fp1", ",", "i"}], "]"}]}], "]"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", 
                 RowBox[{"Count", "[", 
                  RowBox[{"Fm1", ",", "i"}], "]"}]}], "]"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"Sqrt", "[", "x", "]"}], ",", 
                 RowBox[{"Count", "[", 
                  RowBox[{"Fpx", ",", "i"}], "]"}]}], "]"}], ",", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"Sqrt", "[", "x", "]"}]}], ",", 
                 RowBox[{"Count", "[", 
                  RowBox[{"Fmx", ",", "i"}], "]"}]}], "]"}]}], "]"}]}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          "\[IndentingNewLine]", " ", 
          RowBox[{"corr", "=", 
           RowBox[{
            RowBox[{"FermionCorr", "[", 
             RowBox[{
              RowBox[{"pos", "[", "1", "]"}], ",", 
              RowBox[{"pos", "[", "3", "]"}]}], "]"}], "*", 
            RowBox[{"FermionCorr", "[", 
             RowBox[{
              RowBox[{"pos", "[", "2", "]"}], ",", 
              RowBox[{"pos", "[", "4", "]"}]}], "]"}]}]}], ";"}], "*)"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"B0", "=", 
         RowBox[{"S0", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"BInf", "=", 
         RowBox[{"SInf", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Bp1", "=", 
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Bm1", "=", 
         RowBox[{"A", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Bpx", "=", 
         RowBox[{"B", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Bmx", "=", 
         RowBox[{"B", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", "=", "1"}], ",", 
          RowBox[{"i", "\[LessEqual]", "4"}], ",", 
          RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"pos", "[", "i", "]"}], "=", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{"0", ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{"Count", "[", 
                  RowBox[{"B0", ",", "i"}], "]"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{"w", ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{"Count", "[", 
                  RowBox[{"BInf", ",", "i"}], "]"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{"1", ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{"Count", "[", 
                  RowBox[{"Bp1", ",", "i"}], "]"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"-", "1"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{"Count", "[", 
                  RowBox[{"Bm1", ",", "i"}], "]"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{"t", ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{"Count", "[", 
                  RowBox[{"Bpx", ",", "i"}], "]"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"-", "t"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", "1", ",", 
                 RowBox[{"Count", "[", 
                  RowBox[{"Bmx", ",", "i"}], "]"}]}], "}"}]}], "]"}]}], 
            "]"}]}]}], "\[IndentingNewLine]", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"corr", "=", 
         RowBox[{"corr", "*", 
          RowBox[{"TwistCorrBos", "[", 
           RowBox[{
            RowBox[{"pos", "[", "1", "]"}], ",", 
            RowBox[{"pos", "[", "3", "]"}]}], "]"}], "*", 
          RowBox[{"TwistCorrBos", "[", 
           RowBox[{
            RowBox[{"pos", "[", "2", "]"}], ",", 
            RowBox[{"pos", "[", "4", "]"}]}], "]"}]}]}]}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8037615596568727`*^9, 3.8037615652279997`*^9}, {
   3.803761631183667*^9, 3.8037616522931967`*^9}, {3.803761694353651*^9, 
   3.8037616996156254`*^9}, {3.803761753347897*^9, 3.803761767934864*^9}, {
   3.8037618041061077`*^9, 3.803761946006713*^9}, {3.8037619770077877`*^9, 
   3.803761999766899*^9}, {3.803762049063033*^9, 3.8037623535724735`*^9}, {
   3.8037624229249296`*^9, 3.803762446898834*^9}, {3.80376251410574*^9, 
   3.803762625562646*^9}, {3.803860957567669*^9, 3.8038609594675407`*^9}, {
   3.8039212537258997`*^9, 3.8039212597498055`*^9}, {3.803921340216635*^9, 
   3.8039213543019667`*^9}, {3.803933644700492*^9, 3.8039336466762037`*^9}, {
   3.803933947685644*^9, 3.803933970581422*^9}, {3.8039340209008636`*^9, 
   3.8039341433653994`*^9}, {3.803934219113838*^9, 3.8039342353294764`*^9}, {
   3.8039342892064085`*^9, 3.803934299531766*^9}, {3.80393436733047*^9, 
   3.803934373210782*^9}, {3.803934689520928*^9, 3.803934696974992*^9}, {
   3.803934727612069*^9, 3.8039347339221964`*^9}, {3.803934820826291*^9, 
   3.8039348712424736`*^9}, {3.8039351101031203`*^9, 
   3.8039351439874763`*^9}, {3.804280818377987*^9, 3.804280868055145*^9}, {
   3.8042809013172073`*^9, 3.8042809139354696`*^9}, {3.8042816069762926`*^9, 
   3.804281606986266*^9}, {3.8043574669986167`*^9, 3.8043574916038017`*^9}, {
   3.8043575910240393`*^9, 3.8043575981356306`*^9}, {3.8043576313537717`*^9, 
   3.8043576408611326`*^9}, {3.804357692318167*^9, 3.804357858031932*^9}, {
   3.804357893480015*^9, 3.804357898775196*^9}, {3.8043580041779184`*^9, 
   3.804358012797282*^9}, {3.804358066783019*^9, 3.804358161608115*^9}, {
   3.804358308934424*^9, 3.8043583097636633`*^9}, {3.8043583730812635`*^9, 
   3.804358504865592*^9}, {3.804358576798645*^9, 3.80435860208889*^9}, {
   3.8043586390406027`*^9, 3.804358722406887*^9}, {3.804358778413924*^9, 
   3.8043587811388035`*^9}, {3.8043590361055517`*^9, 3.804359060546688*^9}, 
   3.804684065147784*^9, {3.804684695942728*^9, 3.804684764123708*^9}, {
   3.8046889564831066`*^9, 3.8046890037461014`*^9}, {3.804689098694895*^9, 
   3.804689098826541*^9}, {3.804689336247505*^9, 3.8046893494092684`*^9}, {
   3.804689398052924*^9, 3.8046894169629316`*^9}, {3.8046894845492496`*^9, 
   3.804689547569996*^9}, {3.804689688884199*^9, 3.8046897728929167`*^9}, {
   3.8046899587676325`*^9, 3.804689992796307*^9}, {3.804691513406559*^9, 
   3.8046915144354057`*^9}, {3.8046916353321824`*^9, 3.804691663538535*^9}, {
   3.8046917210272026`*^9, 3.8046917923254004`*^9}, {3.8046918392398443`*^9, 
   3.80469189056098*^9}, {3.804692180779492*^9, 3.804692192406122*^9}, {
   3.804692238516362*^9, 3.80469228154545*^9}, {3.804692317376328*^9, 
   3.804692368798839*^9}, {3.8046924555098267`*^9, 3.8046924904290266`*^9}, {
   3.804692568105182*^9, 3.804692621066542*^9}, {3.804694225163045*^9, 
   3.8046942288017683`*^9}, {3.804694884935787*^9, 3.8046948915430613`*^9}, {
   3.804705870878306*^9, 3.8047058713655443`*^9}, {3.804705919325088*^9, 
   3.8047059225211105`*^9}, {3.804705964722584*^9, 3.804706136612483*^9}, {
   3.804706349305188*^9, 3.8047063540520296`*^9}, {3.8047087316088467`*^9, 
   3.804708836795637*^9}, {3.804708878780532*^9, 3.804708914448497*^9}, {
   3.80470897317664*^9, 3.804708973392829*^9}, {3.804709429810206*^9, 
   3.8047094455491858`*^9}, {3.8052260717221565`*^9, 
   3.8052260777377234`*^9}, {3.8055552198668814`*^9, 
   3.8055553085743484`*^9}, {3.80557014962212*^9, 3.8055701739872417`*^9}, {
   3.8055702292685757`*^9, 3.805570246379822*^9}, {3.806864894357009*^9, 
   3.806864952778797*^9}, 3.806865034365858*^9, {3.8071276592377496`*^9, 
   3.8071276989107237`*^9}, {3.807127844967743*^9, 3.8071280077454243`*^9}, {
   3.8071280718360357`*^9, 3.8071280737409725`*^9}, {3.8071281402887354`*^9, 
   3.807128164834756*^9}, {3.807128199981287*^9, 3.807128276880575*^9}, {
   3.807128318332754*^9, 3.807128335478888*^9}, 3.830348662380783*^9, 
   3.8303489483622828`*^9, 3.8303490484405155`*^9, 3.830349251035825*^9},
 CellLabel->
  "In[125]:=",ExpressionUUID->"245c0b61-854d-4609-ba1c-1a7d02bb1ddb"],

Cell["\<\
Auxiliary function to convert fermions to bosonization charge\
\>", "Text",
 CellChangeTimes->{{3.8303492585684247`*^9, 
  3.830349271381194*^9}},ExpressionUUID->"4eda71d4-65c8-4236-a340-\
e0a515a9134c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"FerToBosP13", "[", "x_", "]"}], ":=", 
     RowBox[{"Switch", "[", 
      RowBox[{"x", ",", "1", ",", "1", ",", "3", ",", 
       RowBox[{"-", "1"}], ",", "_", ",", "Nothing"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"FerToBosP24", "[", "x_", "]"}], ":=", 
     RowBox[{"Switch", "[", 
      RowBox[{"x", ",", "2", ",", "1", ",", "4", ",", 
       RowBox[{"-", "1"}], ",", "_", ",", "Nothing"}], "]"}]}], ";"}], "*)"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FerToBosP13", "[", "A_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "ret", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ret", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Switch", "[", 
            RowBox[{"#", ",", "1", ",", "1", ",", "3", ",", 
             RowBox[{"-", "1"}], ",", "_", ",", "0"}], "]"}], "&"}], "/@", 
          "A"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"Select", "[", 
          RowBox[{"ret", ",", 
           RowBox[{
            RowBox[{"#", "\[NotEqual]", "0"}], "&"}]}], "]"}], "]"}], ";"}]}],
       "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"FerToBosP24", "[", "A_", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "ret", "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ret", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"Switch", "[", 
            RowBox[{"#", ",", "2", ",", "1", ",", "4", ",", 
             RowBox[{"-", "1"}], ",", "_", ",", "0"}], "]"}], "&"}], "/@", 
          "A"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Return", "[", 
         RowBox[{"Select", "[", 
          RowBox[{"ret", ",", 
           RowBox[{
            RowBox[{"#", "\[NotEqual]", "0"}], "&"}]}], "]"}], "]"}], ";"}]}],
       "\[IndentingNewLine]", "]"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.8037615596568727`*^9, 3.8037615652279997`*^9}, {
   3.803761631183667*^9, 3.8037616522931967`*^9}, {3.803761694353651*^9, 
   3.8037616996156254`*^9}, {3.803761753347897*^9, 3.803761767934864*^9}, {
   3.8037618041061077`*^9, 3.803761946006713*^9}, {3.8037619770077877`*^9, 
   3.803761999766899*^9}, {3.803762049063033*^9, 3.8037623535724735`*^9}, {
   3.8037624229249296`*^9, 3.803762446898834*^9}, {3.80376251410574*^9, 
   3.803762625562646*^9}, {3.803860957567669*^9, 3.8038609594675407`*^9}, {
   3.8039212537258997`*^9, 3.8039212597498055`*^9}, {3.803921340216635*^9, 
   3.8039213543019667`*^9}, {3.803933644700492*^9, 3.8039336466762037`*^9}, {
   3.803933947685644*^9, 3.803933970581422*^9}, {3.8039340209008636`*^9, 
   3.8039341433653994`*^9}, {3.803934219113838*^9, 3.8039342353294764`*^9}, {
   3.8039342892064085`*^9, 3.803934299531766*^9}, {3.80393436733047*^9, 
   3.803934373210782*^9}, {3.803934689520928*^9, 3.803934696974992*^9}, {
   3.803934727612069*^9, 3.8039347339221964`*^9}, {3.803934820826291*^9, 
   3.8039348712424736`*^9}, {3.8039351101031203`*^9, 
   3.8039351439874763`*^9}, {3.804280818377987*^9, 3.804280868055145*^9}, {
   3.8042809013172073`*^9, 3.8042809139354696`*^9}, {3.8042816069762926`*^9, 
   3.804281606986266*^9}, {3.8043574669986167`*^9, 3.8043574916038017`*^9}, {
   3.8043575910240393`*^9, 3.8043575981356306`*^9}, {3.8043576313537717`*^9, 
   3.8043576408611326`*^9}, {3.804357692318167*^9, 3.804357858031932*^9}, {
   3.804357893480015*^9, 3.804357898775196*^9}, {3.8043580041779184`*^9, 
   3.804358012797282*^9}, {3.804358066783019*^9, 3.804358161608115*^9}, {
   3.804358308934424*^9, 3.8043583097636633`*^9}, {3.8043583730812635`*^9, 
   3.804358504865592*^9}, {3.804358576798645*^9, 3.80435860208889*^9}, {
   3.8043586390406027`*^9, 3.804358722406887*^9}, {3.804358778413924*^9, 
   3.8043587811388035`*^9}, {3.8043590361055517`*^9, 3.804359060546688*^9}, 
   3.804684065147784*^9, {3.804684695942728*^9, 3.804684764123708*^9}, {
   3.8046889564831066`*^9, 3.8046890037461014`*^9}, {3.804689098694895*^9, 
   3.804689098826541*^9}, {3.804689336247505*^9, 3.8046893494092684`*^9}, {
   3.804689398052924*^9, 3.8046894169629316`*^9}, {3.8046894845492496`*^9, 
   3.804689547569996*^9}, {3.804689688884199*^9, 3.8046897728929167`*^9}, {
   3.8046899587676325`*^9, 3.804689992796307*^9}, {3.804691513406559*^9, 
   3.8046915144354057`*^9}, {3.8046916353321824`*^9, 3.804691663538535*^9}, {
   3.8046917210272026`*^9, 3.8046917923254004`*^9}, {3.8046918392398443`*^9, 
   3.80469189056098*^9}, {3.804692180779492*^9, 3.804692192406122*^9}, {
   3.804692238516362*^9, 3.80469228154545*^9}, {3.804692317376328*^9, 
   3.804692368798839*^9}, {3.8046924555098267`*^9, 3.8046924904290266`*^9}, {
   3.804692568105182*^9, 3.804692621066542*^9}, {3.804694225163045*^9, 
   3.8046942288017683`*^9}, {3.804694884935787*^9, 3.8046948915430613`*^9}, {
   3.804705870878306*^9, 3.8047058713655443`*^9}, {3.804705919325088*^9, 
   3.8047059225211105`*^9}, {3.804705964722584*^9, 3.804706136612483*^9}, {
   3.804706349305188*^9, 3.8047063540520296`*^9}, {3.8047087316088467`*^9, 
   3.804708836795637*^9}, {3.804708878780532*^9, 3.804708914448497*^9}, {
   3.80470897317664*^9, 3.804708973392829*^9}, {3.804709429810206*^9, 
   3.8047094455491858`*^9}, {3.8052260717221565`*^9, 
   3.8052260777377234`*^9}, {3.8055552198668814`*^9, 
   3.8055553085743484`*^9}, {3.80557014962212*^9, 3.8055701739872417`*^9}, {
   3.8055702292685757`*^9, 3.805570246379822*^9}, {3.806864894357009*^9, 
   3.806864952778797*^9}, 3.806865034365858*^9, {3.8071276592377496`*^9, 
   3.8071276989107237`*^9}, {3.807127844967743*^9, 3.8071280077454243`*^9}, {
   3.8071280718360357`*^9, 3.8071280737409725`*^9}, {3.8071281402887354`*^9, 
   3.807128164834756*^9}, {3.807128199981287*^9, 3.807128276880575*^9}, {
   3.807128318332754*^9, 3.807128335478888*^9}, 3.830348662380783*^9, 
   3.8303489483622828`*^9, 3.8303490484405155`*^9, 3.830349251035825*^9},
 CellLabel->
  "In[126]:=",ExpressionUUID->"d42968dd-8171-4256-8b17-c4f0bb0dcfbd"],

Cell["\<\
This function takes the bosonized momentum as an input, computes the \
correlation function using bosonization, and then takes care of normal \
ordering limits.\
\>", "Text",
 CellChangeTimes->{{3.8303493024737425`*^9, 
  3.8303494250708065`*^9}},ExpressionUUID->"4b4bafb0-f87d-4cdf-8860-\
cb9978c26075"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"input", ":", " ", 
    RowBox[{"bosonized", " ", "momentum"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"TwistCorrFermionBosonized", "[", 
     RowBox[{
     "F0_", ",", "FInf_", ",", "Fp1_", ",", "Fm1_", ",", "Fpx_", ",", 
      "Fmx_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"X", "=", 
         RowBox[{"{", "}"}]}], ",", "corr", ",", "weightInf", ",", "i"}], 
       "}"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"weightInf", "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"FInf", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "^", "2"}], "/", "2"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "FInf", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"X", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"X", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"F0", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"t0", "[", "i", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "F0", "]"}]}], "}"}]}], "]"}]}], "]"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"X", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"X", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"FInf", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"tInf", "[", "i", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "FInf", "]"}]}], "}"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"X", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"X", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Fp1", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"tp1", "[", "i", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "Fp1", "]"}]}], "}"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"X", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"X", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Fm1", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"tm1", "[", "i", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "Fm1", "]"}]}], "}"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"X", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"X", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Fpx", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"tpx", "[", "i", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "Fpx", "]"}]}], "}"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"X", "=", 
        RowBox[{"Join", "[", 
         RowBox[{"X", ",", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Fmx", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"tmx", "[", "i", "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "Fmx", "]"}]}], "}"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"corr", "=", 
        RowBox[{"FermionCorrBosonized", "[", "X", "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"corr", "=", 
        RowBox[{
         RowBox[{"NormalOrderLimit", "[", 
          RowBox[{"corr", ",", "t0", ",", 
           RowBox[{"Length", "[", "F0", "]"}]}], "]"}], "/.", 
         RowBox[{"t0", "\[Rule]", "0"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"corr", "=", 
        RowBox[{
         RowBox[{"NormalOrderLimit", "[", 
          RowBox[{"corr", ",", "tp1", ",", 
           RowBox[{"Length", "[", "Fp1", "]"}]}], "]"}], "/.", 
         RowBox[{"tp1", "\[Rule]", "1"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"corr", "=", 
        RowBox[{
         RowBox[{"NormalOrderLimit", "[", 
          RowBox[{"corr", ",", "tm1", ",", 
           RowBox[{"Length", "[", "Fm1", "]"}]}], "]"}], "/.", 
         RowBox[{"tm1", "\[Rule]", 
          RowBox[{"-", "1"}]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"corr", "=", 
        RowBox[{
         RowBox[{"NormalOrderLimit", "[", 
          RowBox[{"corr", ",", "tpx", ",", 
           RowBox[{"Length", "[", "Fpx", "]"}]}], "]"}], "/.", 
         RowBox[{"tpx", "\[Rule]", "t"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"corr", "=", 
        RowBox[{
         RowBox[{"NormalOrderLimit", "[", 
          RowBox[{"corr", ",", "tmx", ",", 
           RowBox[{"Length", "[", "Fmx", "]"}]}], "]"}], "/.", 
         RowBox[{"tmx", "\[Rule]", 
          RowBox[{"-", "t"}]}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"corr", "=", 
        RowBox[{"Limit", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "tInf"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"2", "weightInf"}], ")"}]}], 
           RowBox[{"NormalOrderLimit", "[", 
            RowBox[{"corr", ",", "tInf", ",", 
             RowBox[{"Length", "[", "FInf", "]"}]}], "]"}]}], ",", 
          RowBox[{"tInf", "\[Rule]", "Infinity"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "corr", "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}]}]], "Input",
 CellLabel->
  "In[128]:=",ExpressionUUID->"a3d93686-a3b6-46d1-a514-98f268fbaa0d"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Lifting Matrix", "Subchapter",
 CellChangeTimes->{{3.8052274446739283`*^9, 
  3.8052274484537897`*^9}},ExpressionUUID->"1e5339fc-cd91-4ea1-af0b-\
60ec00ea65fd"],

Cell[CellGroupData[{

Cell["Lifting Matrix", "Subsection",
 CellChangeTimes->{{3.80522746915875*^9, 
  3.8052274708941097`*^9}},ExpressionUUID->"c38b3ad2-4c38-4110-be8c-\
42b78469978c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"LiftMatrix", "[", 
    RowBox[{"A_", ",", 
     RowBox[{"B_", "+", "C_"}], ",", "o___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"LiftMatrix", "[", 
     RowBox[{"A", ",", "B", ",", "o"}], "]"}], "+", 
    RowBox[{"LiftMatrix", "[", 
     RowBox[{"A", ",", "C", ",", "o"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LiftMatrix", "[", 
    RowBox[{
     RowBox[{"A_", "+", "B_"}], ",", "C_", ",", "o___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"LiftMatrix", "[", 
     RowBox[{"A", ",", "C", ",", "o"}], "]"}], "+", 
    RowBox[{"LiftMatrix", "[", 
     RowBox[{"B", ",", "C", ",", "o"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LiftMatrix", "[", 
    RowBox[{
     RowBox[{"a_", "*", 
      RowBox[{"State", "[", "A_", "]"}]}], ",", "B_", ",", "o___"}], "]"}], ":=", 
   RowBox[{"a", "*", 
    RowBox[{"LiftMatrix", "[", 
     RowBox[{
      RowBox[{"State", "[", "A", "]"}], ",", "B", ",", "o"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LiftMatrix", "[", 
     RowBox[{"A_", ",", 
      RowBox[{"b_", "*", 
       RowBox[{"State", "[", "B_", "]"}]}], ",", "o___"}], "]"}], ":=", 
    RowBox[{"b", "*", 
     RowBox[{"LiftMatrix", "[", 
      RowBox[{"A", ",", 
       RowBox[{"State", "[", "B", "]"}], ",", "o"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I2Lift", "[", 
    RowBox[{"A_", ",", 
     RowBox[{"B_", "+", "C_"}], ",", "o___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"I2Lift", "[", 
     RowBox[{"A", ",", "B", ",", "o"}], "]"}], "+", 
    RowBox[{"I2Lift", "[", 
     RowBox[{"A", ",", "C", ",", "o"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I2Lift", "[", 
    RowBox[{
     RowBox[{"A_", "+", "B_"}], ",", "C_", ",", "o___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"I2Lift", "[", 
     RowBox[{"A", ",", "C", ",", "o"}], "]"}], "+", 
    RowBox[{"I2Lift", "[", 
     RowBox[{"B", ",", "C", ",", "o"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I2Lift", "[", 
    RowBox[{
     RowBox[{"a_", "*", 
      RowBox[{"State", "[", "A_", "]"}]}], ",", "B_", ",", "o___"}], "]"}], ":=", 
   RowBox[{"a", "*", 
    RowBox[{"I2Lift", "[", 
     RowBox[{
      RowBox[{"State", "[", "A", "]"}], ",", "B", ",", "o"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"I2Lift", "[", 
     RowBox[{"A_", ",", 
      RowBox[{"b_", "*", 
       RowBox[{"State", "[", "B_", "]"}]}], ",", "o___"}], "]"}], ":=", 
    RowBox[{"b", "*", 
     RowBox[{"I2Lift", "[", 
      RowBox[{"A", ",", 
       RowBox[{"State", "[", "B", "]"}], ",", "o"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I1Lift", "[", 
    RowBox[{"A_", ",", 
     RowBox[{"B_", "+", "C_"}], ",", "o___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"I1Lift", "[", 
     RowBox[{"A", ",", "B", ",", "o"}], "]"}], "+", 
    RowBox[{"I1Lift", "[", 
     RowBox[{"A", ",", "C", ",", "o"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I1Lift", "[", 
    RowBox[{
     RowBox[{"A_", "+", "B_"}], ",", "C_", ",", "o___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"I1Lift", "[", 
     RowBox[{"A", ",", "C", ",", "o"}], "]"}], "+", 
    RowBox[{"I1Lift", "[", 
     RowBox[{"B", ",", "C", ",", "o"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I1Lift", "[", 
    RowBox[{
     RowBox[{"a_", "*", 
      RowBox[{"State", "[", "A_", "]"}]}], ",", "B_", ",", "o___"}], "]"}], 
   ":=", 
   RowBox[{"a", "*", 
    RowBox[{"I1Lift", "[", 
     RowBox[{
      RowBox[{"State", "[", "A", "]"}], ",", "B", ",", "o"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I1Lift", "[", 
    RowBox[{"A_", ",", 
     RowBox[{"b_", "*", 
      RowBox[{"State", "[", "B_", "]"}]}], ",", "o___"}], "]"}], ":=", 
   RowBox[{"b", "*", 
    RowBox[{"I1Lift", "[", 
     RowBox[{"A", ",", 
      RowBox[{"State", "[", "B", "]"}], ",", "o"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8053027743392467`*^9, 3.805302838413705*^9}, {
  3.8053029245615273`*^9, 3.805302994981842*^9}, {3.8057177095932813`*^9, 
  3.80571777459348*^9}, {3.8057178244880643`*^9, 3.8057178287805805`*^9}, {
  3.8062747217170057`*^9, 3.8062748244370427`*^9}, {3.831240517500189*^9, 
  3.8312405996407375`*^9}},
 CellLabel->
  "In[129]:=",ExpressionUUID->"9328b58d-0bbb-4c8e-ad52-0a27245d58f0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"I1Lift", "[", 
     RowBox[{
      RowBox[{"State", "[", "A_", "]"}], ",", 
      RowBox[{"State", "[", "B_", "]"}], ",", "o___"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "corr", "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"corr", "=", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"CorrMain", "[", 
           RowBox[{
            RowBox[{"State", "[", "A", "]"}], ",", 
            RowBox[{"State", "[", "B", "]"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "3", "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "/", "2"}], ",", 
                RowBox[{
                 RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "1"}], "/", "2"}], ",", 
                RowBox[{"1", "/", "2"}]}], "}"}], ",", 
              RowBox[{"{", "}"}], ",", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"1", "/", "2"}], ",", 
                RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}], ",", "o"}], 
           "]"}]}], "+", 
         RowBox[{"CorrMain", "[", 
          RowBox[{
           RowBox[{"State", "[", "A", "]"}], ",", 
           RowBox[{"State", "[", "B", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "4", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], ",", 
               RowBox[{"1", "/", "2"}]}], "}"}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], ",", 
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "/", "2"}], ",", 
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "/", "2"}], ",", 
               RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}], ",", "o"}], "]"}], 
         "-", 
         RowBox[{"CorrMain", "[", 
          RowBox[{
           RowBox[{"State", "[", "A", "]"}], ",", 
           RowBox[{"State", "[", "B", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "4", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], ",", 
               RowBox[{"1", "/", "2"}]}], "}"}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], ",", 
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], ",", 
               RowBox[{"1", "/", "2"}]}], "}"}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "/", "2"}], ",", 
               RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}], ",", "o"}], "]"}], 
         "+", 
         RowBox[{"CorrMain", "[", 
          RowBox[{
           RowBox[{"State", "[", "A", "]"}], ",", 
           RowBox[{"State", "[", "B", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "/", "2"}], ",", 
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}], ",", 
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "/", "2"}], ",", 
               RowBox[{
                RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
             RowBox[{"{", "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"1", "/", "2"}], ",", 
               RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}], ",", "o"}], 
          "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"corr", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"weightL", "[", "B", "]"}]}], ")"}]}], "*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "xb"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"weightR", "[", "B", "]"}]}], ")"}]}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x", "-", "1"}], ")"}], "^", "2"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"xb", "-", "1"}], ")"}]}], "*", "corr"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "corr", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"correct", " ", "minus", " ", "signs", " ", "for", " ", "I2Lift"}],
    " ", "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"I2Lift", "[", 
     RowBox[{
      RowBox[{"State", "[", "A_", "]"}], ",", 
      RowBox[{"State", "[", "B_", "]"}], ",", "o___"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "corr", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"corr", "=", 
        RowBox[{"xb", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"CorrMain", "[", 
            RowBox[{
             RowBox[{"State", "[", "A", "]"}], ",", 
             RowBox[{"State", "[", "B", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], ",", 
                 RowBox[{"1", "/", "2"}]}], "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "3", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
             "o"}], "]"}], "+", 
           RowBox[{"CorrMain", "[", 
            RowBox[{
             RowBox[{"State", "[", "A", "]"}], ",", 
             RowBox[{"State", "[", "B", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "4", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], ",", 
                 RowBox[{"1", "/", "2"}]}], "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
             "o"}], "]"}], "+", 
           RowBox[{"CorrMain", "[", 
            RowBox[{
             RowBox[{"State", "[", "A", "]"}], ",", 
             RowBox[{"State", "[", "B", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], ",", 
                 RowBox[{"1", "/", "2"}]}], "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "4", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], ",", 
                 RowBox[{"1", "/", "2"}]}], "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
             "o"}], "]"}], "+", 
           RowBox[{"CorrMain", "[", 
            RowBox[{
             RowBox[{"State", "[", "A", "]"}], ",", 
             RowBox[{"State", "[", "B", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{"1", "/", "2"}]}], "}"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"{", "3", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"1", "/", "2"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}]}], "}"}], ",", 
               RowBox[{"{", "}"}], ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}], ",", 
                 RowBox[{
                  RowBox[{"-", "1"}], "/", "2"}]}], "}"}]}], "}"}], ",", 
             "o"}], "]"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"corr", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "x"}], ")"}], "^", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"weightL", "[", "B", "]"}]}], ")"}]}], "*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "xb"}], ")"}], "^", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"weightR", "[", "B", "]"}]}], ")"}]}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x", "-", "1"}], ")"}], "^", "2"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"xb", "-", "1"}], ")"}]}], "*", "corr"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "corr", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LiftMatrix", "[", 
     RowBox[{
      RowBox[{"State", "[", "A_", "]"}], ",", 
      RowBox[{"State", "[", "B_", "]"}], ",", "o___"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"ret", ",", "I1"}], "}"}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ret", "=", 
         RowBox[{
          RowBox[{"-", "Pi"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{"I1Lift", "[", 
               RowBox[{
                RowBox[{"State", "[", "A", "]"}], ",", 
                RowBox[{"State", "[", "B", "]"}], ",", "o"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "0", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"xb", ",", "0", ",", "0"}], "}"}]}], "]"}], "-", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{"I1Lift", "[", 
               RowBox[{
                RowBox[{"State", "[", "A", "]"}], ",", 
                RowBox[{"State", "[", "B", "]"}], ",", "o"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "Infinity", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"xb", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], "+", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{"I2Lift", "[", 
               RowBox[{
                RowBox[{"State", "[", "A", "]"}], ",", 
                RowBox[{"State", "[", "B", "]"}], ",", "o"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "0", ",", 
                RowBox[{"-", "1"}]}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"xb", ",", "0", ",", "0"}], "}"}]}], "]"}], "-", 
            RowBox[{"SeriesCoefficient", "[", 
             RowBox[{
              RowBox[{"I2Lift", "[", 
               RowBox[{
                RowBox[{"State", "[", "A", "]"}], ",", 
                RowBox[{"State", "[", "B", "]"}], ",", "o"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"x", ",", "Infinity", ",", "1"}], "}"}], ",", 
              RowBox[{"{", 
               RowBox[{"xb", ",", "Infinity", ",", "0"}], "}"}]}], "]"}]}], 
           ")"}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", "shortcut", " ", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"I1", "=", 
        RowBox[{"I1Lift", "[", 
         RowBox[{
          RowBox[{"State", "[", "A", "]"}], ",", 
          RowBox[{"State", "[", "B", "]"}], ",", "o"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"ret", "=", 
        RowBox[{
         RowBox[{"-", "2"}], "Pi", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{"I1", ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "0", ",", 
               RowBox[{"-", "1"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"xb", ",", "0", ",", "0"}], "}"}]}], "]"}], "-", 
           RowBox[{"SeriesCoefficient", "[", 
            RowBox[{"I1", ",", 
             RowBox[{"{", 
              RowBox[{"x", ",", "Infinity", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{"xb", ",", "Infinity", ",", "0"}], "}"}]}], "]"}]}], 
          ")"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Return", "[", "ret", "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NormLiftMatrix", "[", 
    RowBox[{"A_", ",", "B_", ",", "o___"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"LiftMatrix", "[", 
     RowBox[{"A", ",", "B", ",", "o"}], "]"}], "/", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"InnerProduct", "[", 
       RowBox[{"A", ",", "A"}], "]"}], "*", 
      RowBox[{"InnerProduct", "[", 
       RowBox[{"B", ",", "B"}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.805227473599128*^9, 3.8052276344467354`*^9}, {
   3.8052280396832013`*^9, 3.805228078628224*^9}, {3.805228456934188*^9, 
   3.8052284576893406`*^9}, {3.8052285439991336`*^9, 3.80522854912142*^9}, {
   3.80528553882652*^9, 3.805285581077328*^9}, {3.8052858285615163`*^9, 
   3.805285876121478*^9}, {3.8052994595149937`*^9, 3.8052994945051427`*^9}, {
   3.8052996983722005`*^9, 3.8052997544211197`*^9}, {3.805299815948182*^9, 
   3.8052998610031037`*^9}, {3.8053730356747813`*^9, 
   3.8053731154849176`*^9}, {3.8055702971461945`*^9, 
   3.8055703126826515`*^9}, {3.805591297022295*^9, 3.805591307452368*^9}, 
   3.8055913543928947`*^9, {3.8061858140984383`*^9, 3.8061858530247107`*^9}, {
   3.8062748380047617`*^9, 3.8062748510738153`*^9}, {3.8062749354292474`*^9, 
   3.8062749424145684`*^9}, {3.806275028303208*^9, 3.8062750601699953`*^9}, {
   3.8063289361293316`*^9, 3.806328938241658*^9}, {3.806329248922183*^9, 
   3.8063292492393026`*^9}, {3.8063292837500167`*^9, 3.806329312022436*^9}, {
   3.806329384120964*^9, 3.8063293861575575`*^9}, {3.8063294218119197`*^9, 
   3.8063294771389446`*^9}, {3.8063295254459724`*^9, 
   3.8063295256953497`*^9}, {3.806416815992755*^9, 3.806416819622035*^9}, {
   3.8065227524891367`*^9, 3.8065227983554688`*^9}, {3.8065228447564173`*^9, 
   3.806522851653924*^9}, {3.8065228837211614`*^9, 3.8065228943158607`*^9}, 
   3.8283829861665363`*^9, {3.829701930188587*^9, 3.82970193801089*^9}, {
   3.831039061014505*^9, 3.8310391167687435`*^9}, {3.8310391800475388`*^9, 
   3.8310391843775268`*^9}, {3.8316811583175583`*^9, 3.8316811756514893`*^9}, 
   3.8316884074503646`*^9, 3.8317456059974003`*^9, {3.832941863995894*^9, 
   3.8329418749541626`*^9}, {3.8329419534699287`*^9, 3.832941954218048*^9}, {
   3.832942028945074*^9, 3.8329420294455423`*^9}, 3.832946896201311*^9, {
   3.833051659415383*^9, 3.8330516761795845`*^9}},
 CellLabel->
  "In[141]:=",ExpressionUUID->"a6a0ff7f-2762-4a3d-9755-994e143fedc1"],

Cell[BoxData["|"], "Input",
 CellChangeTimes->{3.8333720281414156`*^9},
 EmphasizeSyntaxErrors->True,
 CellLabel->
  "In[145]:=",ExpressionUUID->"3e7bb499-a670-4514-a9c0-7d8d80455aac"]
}, Closed]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Primary Fields Results", "Chapter",
 CellChangeTimes->{{3.803132204940178*^9, 3.803132207282896*^9}, {
  3.830469295264439*^9, 
  3.8304692992983813`*^9}},ExpressionUUID->"7456c6d4-13e0-44c3-9b91-\
7a9a032bf07e"],

Cell[CellGroupData[{

Cell["h=1, hbar = 0", "Section",
 CellChangeTimes->{{3.8031321625724573`*^9, 
  3.8031321696266174`*^9}},ExpressionUUID->"c5b5b804-40c2-4e29-8889-\
e6972dca5dd3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HBAR", "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"st", "=", 
   RowBox[{"State", "/@", 
    RowBox[{"AllStates", "[", 
     RowBox[{"1", ",", "0"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "st", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mpri", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"\[CapitalPsi]Constraints", "[", 
      RowBox[{"1", ",", "0", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", 
     RowBox[{"XConstraints", "[", 
      RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
     RowBox[{"JConstraints", "[", 
      RowBox[{"1", ",", "0", ",", "1"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", "Mpri", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecPrimaries", "=", 
   RowBox[{"NullSpace", "[", "Mpri", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "vecPrimaries", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Primaries", "[", 
   RowBox[{"H", ",", "HBAR"}], "]"}], "=", 
  RowBox[{"vecPrimaries", ".", "st"}]}], "\[IndentingNewLine]", 
 RowBox[{"DisplayState", "/@", 
  RowBox[{"Primaries", "[", 
   RowBox[{"H", ",", "HBAR"}], "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8031323134154396`*^9, 3.8031323983284345`*^9}, {
  3.803132476781802*^9, 3.8031324915762444`*^9}, {3.803142402791829*^9, 
  3.8031424501584864`*^9}, {3.803142709190587*^9, 3.8031428003089333`*^9}, {
  3.806323339880325*^9, 3.806323352860642*^9}, {3.806324484589672*^9, 
  3.806324488999654*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"5456454f-a9d6-424c-b2c7-8f9b75f30409"],

Cell[BoxData["13"], "Output",
 CellChangeTimes->{{3.8031323732072573`*^9, 3.8031323988290496`*^9}, 
   3.8031341677410955`*^9, 3.803137863071019*^9, 3.803138280178299*^9, 
   3.803141062743554*^9, 3.8031424097600584`*^9, {3.803142440688615*^9, 
   3.803142450862608*^9}, {3.8031427119312983`*^9, 3.803142800926787*^9}, 
   3.8031788448136177`*^9, 3.803214942299343*^9, {3.803215075886003*^9, 
   3.803215088794473*^9}, 3.8032160419231205`*^9, 3.8037156779104404`*^9, 
   3.804355140080406*^9, 3.8063230946238785`*^9, {3.80632338536942*^9, 
   3.8063234083741508`*^9}, {3.806324474335622*^9, 3.8063244898173733`*^9}, 
   3.8063245681711273`*^9, 3.806324836083926*^9, 3.806324921811578*^9, 
   3.8065236752061276`*^9, 3.8067632471003146`*^9, 3.828384679853633*^9, 
   3.831057992931735*^9, 3.831745705004135*^9, 3.831767805305812*^9, 
   3.8328702508045096`*^9, 3.832946772388084*^9, {3.833046142830143*^9, 
   3.8330461727922735`*^9}, 3.8333720339210725`*^9, 3.8340834395413103`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"81e9a74d-39bd-4ec8-ac8c-eb0c11fc43bc"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{{3.8031323732072573`*^9, 3.8031323988290496`*^9}, 
   3.8031341677410955`*^9, 3.803137863071019*^9, 3.803138280178299*^9, 
   3.803141062743554*^9, 3.8031424097600584`*^9, {3.803142440688615*^9, 
   3.803142450862608*^9}, {3.8031427119312983`*^9, 3.803142800926787*^9}, 
   3.8031788448136177`*^9, 3.803214942299343*^9, {3.803215075886003*^9, 
   3.803215088794473*^9}, 3.8032160419231205`*^9, 3.8037156779104404`*^9, 
   3.804355140080406*^9, 3.8063230946238785`*^9, {3.80632338536942*^9, 
   3.8063234083741508`*^9}, {3.806324474335622*^9, 3.8063244898173733`*^9}, 
   3.8063245681711273`*^9, 3.806324836083926*^9, 3.806324921811578*^9, 
   3.8065236752061276`*^9, 3.8067632471003146`*^9, 3.828384679853633*^9, 
   3.831057992931735*^9, 3.831745705004135*^9, 3.831767805305812*^9, 
   3.8328702508045096`*^9, 3.832946772388084*^9, {3.833046142830143*^9, 
   3.8330461727922735`*^9}, 3.8333720339210725`*^9, 3.834083439546525*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"1af12e75-16f8-4984-aa4d-f69ceb6b65d3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"State", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "3", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"State", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "4", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8031323732072573`*^9, 3.8031323988290496`*^9}, 
   3.8031341677410955`*^9, 3.803137863071019*^9, 3.803138280178299*^9, 
   3.803141062743554*^9, 3.8031424097600584`*^9, {3.803142440688615*^9, 
   3.803142450862608*^9}, {3.8031427119312983`*^9, 3.803142800926787*^9}, 
   3.8031788448136177`*^9, 3.803214942299343*^9, {3.803215075886003*^9, 
   3.803215088794473*^9}, 3.8032160419231205`*^9, 3.8037156779104404`*^9, 
   3.804355140080406*^9, 3.8063230946238785`*^9, {3.80632338536942*^9, 
   3.8063234083741508`*^9}, {3.806324474335622*^9, 3.8063244898173733`*^9}, 
   3.8063245681711273`*^9, 3.806324836083926*^9, 3.806324921811578*^9, 
   3.8065236752061276`*^9, 3.8067632471003146`*^9, 3.828384679853633*^9, 
   3.831057992931735*^9, 3.831745705004135*^9, 3.831767805305812*^9, 
   3.8328702508045096`*^9, 3.832946772388084*^9, {3.833046142830143*^9, 
   3.8330461727922735`*^9}, 3.8333720339210725`*^9, 3.8340834395541205`*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"0285917e-af65-46d3-9efc-ee55e28c7bc8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       SubscriptBox["\[CapitalPsi]", 
        RowBox[{"-", 
         FractionBox["1", "2"]}]], "[", 
       RowBox[{"1", ",", "1"}], "]"}]}], " ", 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"1", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"2", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"1", ",", "1"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"2", ",", "1"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"2", ",", "2"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"2", ",", "4"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"1", ",", "3"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"1", ",", "3"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"2", ",", "2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"1", ",", "2"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"2", ",", "2"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"2", ",", "3"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"1", ",", "1"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"1", ",", "4"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"1", ",", "4"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"2", ",", "1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"1", ",", "1"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"2", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"2", ",", "1"}], "]"}], " ", 
     RowBox[{
      SubscriptBox["\[CapitalPsi]", 
       RowBox[{"-", 
        FractionBox["1", "2"]}]], "[", 
      RowBox[{"2", ",", "4"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.8031323732072573`*^9, 3.8031323988290496`*^9}, 
   3.8031341677410955`*^9, 3.803137863071019*^9, 3.803138280178299*^9, 
   3.803141062743554*^9, 3.8031424097600584`*^9, {3.803142440688615*^9, 
   3.803142450862608*^9}, {3.8031427119312983`*^9, 3.803142800926787*^9}, 
   3.8031788448136177`*^9, 3.803214942299343*^9, {3.803215075886003*^9, 
   3.803215088794473*^9}, 3.8032160419231205`*^9, 3.8037156779104404`*^9, 
   3.804355140080406*^9, 3.8063230946238785`*^9, {3.80632338536942*^9, 
   3.8063234083741508`*^9}, {3.806324474335622*^9, 3.8063244898173733`*^9}, 
   3.8063245681711273`*^9, 3.806324836083926*^9, 3.806324921811578*^9, 
   3.8065236752061276`*^9, 3.8067632471003146`*^9, 3.828384679853633*^9, 
   3.831057992931735*^9, 3.831745705004135*^9, 3.831767805305812*^9, 
   3.8328702508045096`*^9, 3.832946772388084*^9, {3.833046142830143*^9, 
   3.8330461727922735`*^9}, 3.8333720339210725`*^9, 3.8340834395624967`*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"887a2afc-913b-409b-992b-91a244113bb8"]
}, Open  ]],

Cell["Check that primaries are singlets j=0", "Text",
 CellChangeTimes->{{3.8032163541283293`*^9, 
  3.803216370030442*^9}},ExpressionUUID->"8535ea01-a338-4e37-b6de-\
7d02e8eb5ed4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Actsp", "[", 
    RowBox[{
     RowBox[{"J3", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"Primaries", "[", 
   RowBox[{"H", ",", "HBAR"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SymmetrizeState", "[", 
    RowBox[{"Actsp", "[", 
     RowBox[{
      RowBox[{"Jp", "[", "0", "]"}], ",", "#"}], "]"}], "]"}], "&"}], "/@", 
  RowBox[{"Primaries", "[", 
   RowBox[{"H", ",", "HBAR"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SymmetrizeState", "[", 
    RowBox[{"Actsp", "[", 
     RowBox[{
      RowBox[{"Jm", "[", "0", "]"}], ",", "#"}], "]"}], "]"}], "&"}], "/@", 
  RowBox[{"Primaries", "[", 
   RowBox[{"H", ",", "HBAR"}], "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8031428068629417`*^9, 3.8031428755222588`*^9}, {
   3.803142905791252*^9, 3.8031429204749756`*^9}, {3.803178872502551*^9, 
   3.8031789629615746`*^9}, {3.8031789991996727`*^9, 3.8031789993622055`*^9}, 
   3.8031791238642015`*^9, {3.80321399440752*^9, 3.8032140060514245`*^9}, {
   3.803216060539369*^9, 3.8032161194967833`*^9}, {3.803216222715518*^9, 
   3.803216263937248*^9}, {3.803216338960559*^9, 3.803216342238048*^9}, {
   3.8063233638424234`*^9, 3.806323378574911*^9}},
 CellLabel->
  "In[155]:=",ExpressionUUID->"961eb0ca-9d83-4aed-815c-14328407dc8a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.80314282023309*^9, 3.8031428763330865`*^9}, {
   3.8031429069830637`*^9, 3.803142921204031*^9}, {3.803178837191042*^9, 
   3.8031789635520077`*^9}, 3.803179000292745*^9, 3.8031791254749017`*^9, {
   3.8032139977077065`*^9, 3.8032140067555237`*^9}, 3.803214945309291*^9, {
   3.8032150761343374`*^9, 3.8032150889869585`*^9}, {3.803216042126577*^9, 
   3.8032161205657854`*^9}, {3.803216231955788*^9, 3.803216264609501*^9}, {
   3.803216333757472*^9, 3.803216343125416*^9}, 3.803715678070859*^9, 
   3.8043551403946652`*^9, 3.806323094898144*^9, 3.8063234086105013`*^9, 
   3.806324922049985*^9, 3.806523675317824*^9, 3.806763247317518*^9, 
   3.8283846800084686`*^9, 3.8310579931066155`*^9, 3.831745705088098*^9, 
   3.831767805391852*^9, 3.8328702508916445`*^9, 3.8329467724292336`*^9, {
   3.8330461429052353`*^9, 3.833046172870593*^9}, 3.833372033983243*^9, 
   3.8340834395946646`*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"243d5807-d215-4a6f-97bd-8b0fbf5530ac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.80314282023309*^9, 3.8031428763330865`*^9}, {
   3.8031429069830637`*^9, 3.803142921204031*^9}, {3.803178837191042*^9, 
   3.8031789635520077`*^9}, 3.803179000292745*^9, 3.8031791254749017`*^9, {
   3.8032139977077065`*^9, 3.8032140067555237`*^9}, 3.803214945309291*^9, {
   3.8032150761343374`*^9, 3.8032150889869585`*^9}, {3.803216042126577*^9, 
   3.8032161205657854`*^9}, {3.803216231955788*^9, 3.803216264609501*^9}, {
   3.803216333757472*^9, 3.803216343125416*^9}, 3.803715678070859*^9, 
   3.8043551403946652`*^9, 3.806323094898144*^9, 3.8063234086105013`*^9, 
   3.806324922049985*^9, 3.806523675317824*^9, 3.806763247317518*^9, 
   3.8283846800084686`*^9, 3.8310579931066155`*^9, 3.831745705088098*^9, 
   3.831767805391852*^9, 3.8328702508916445`*^9, 3.8329467724292336`*^9, {
   3.8330461429052353`*^9, 3.833046172870593*^9}, 3.833372033983243*^9, 
   3.834083439599103*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"a0652550-5b5d-4e84-b5a5-154dbfd75694"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.80314282023309*^9, 3.8031428763330865`*^9}, {
   3.8031429069830637`*^9, 3.803142921204031*^9}, {3.803178837191042*^9, 
   3.8031789635520077`*^9}, 3.803179000292745*^9, 3.8031791254749017`*^9, {
   3.8032139977077065`*^9, 3.8032140067555237`*^9}, 3.803214945309291*^9, {
   3.8032150761343374`*^9, 3.8032150889869585`*^9}, {3.803216042126577*^9, 
   3.8032161205657854`*^9}, {3.803216231955788*^9, 3.803216264609501*^9}, {
   3.803216333757472*^9, 3.803216343125416*^9}, 3.803715678070859*^9, 
   3.8043551403946652`*^9, 3.806323094898144*^9, 3.8063234086105013`*^9, 
   3.806324922049985*^9, 3.806523675317824*^9, 3.806763247317518*^9, 
   3.8283846800084686`*^9, 3.8310579931066155`*^9, 3.831745705088098*^9, 
   3.831767805391852*^9, 3.8328702508916445`*^9, 3.8329467724292336`*^9, {
   3.8330461429052353`*^9, 3.833046172870593*^9}, 3.833372033983243*^9, 
   3.834083439623458*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"cedf2c55-8bc3-425c-b717-e85a50d29ee3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["h=1/2, hbar =1/2", "Section",
 CellChangeTimes->{{3.801944610135232*^9, 3.8019446120298634`*^9}, {
  3.8030886758289013`*^9, 
  3.8030886780918756`*^9}},ExpressionUUID->"cd975861-39a3-4654-8b57-\
3060c31111a9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HBAR", "=", 
   RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"st", "=", 
   RowBox[{"State", "/@", 
    RowBox[{"AllStates", "[", 
     RowBox[{
      RowBox[{"1", "/", "2"}], ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "st", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mpri", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"\[CapitalPsi]Constraints", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", 
     RowBox[{"\[CapitalPsi]bConstraints", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixRank", "[", "Mpri", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecPrimaries", "=", 
   RowBox[{"NullSpace", "[", "Mpri", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "vecPrimaries", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Primaries", "[", 
    RowBox[{"H", ",", "HBAR"}], "]"}], "=", 
   RowBox[{"vecPrimaries", ".", "st"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Primaries", "[", 
   RowBox[{"H", ",", "HBAR"}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DisplayState", "[", "%", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.803132538917563*^9, 3.803132570833711*^9}, {
  3.8031383071791077`*^9, 3.8031383356372666`*^9}, {3.8031397351576433`*^9, 
  3.8031397688286734`*^9}, {3.803139800326453*^9, 3.803139845431686*^9}, {
  3.8031398873964334`*^9, 3.8031399688789654`*^9}, {3.803168843368382*^9, 
  3.803168869496503*^9}, {3.8063234237538905`*^9, 3.806323449356491*^9}},
 CellLabel->
  "In[158]:=",ExpressionUUID->"2073d96e-035d-4008-b91d-8dc4b068fa5a"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{{3.8031325492170477`*^9, 3.803132572246917*^9}, 
   3.8031378682790537`*^9, 3.803138337288802*^9, {3.8031397081000223`*^9, 
   3.803139765713044*^9}, {3.8031398173937626`*^9, 3.8031398461188073`*^9}, {
   3.80313990481577*^9, 3.8031399103260326`*^9}, {3.8031399448554144`*^9, 
   3.8031399693656273`*^9}, 3.803141067582283*^9, {3.8031688394498625`*^9, 
   3.8031688700030956`*^9}, 3.8031699904155817`*^9, 3.803178571436298*^9, 
   3.803214977386501*^9, 3.8032150553429585`*^9, {3.803216001580042*^9, 
   3.803216014348894*^9}, 3.803223307378284*^9, 3.803715698483255*^9, {
   3.806323479597375*^9, 3.8063234975997615`*^9}, 3.8063248450474358`*^9, 
   3.806324927873046*^9, 3.8065236754395137`*^9, 3.8283846801345263`*^9, 
   3.8310579932285438`*^9, 3.8317457051306915`*^9, 3.8317678054701033`*^9, 
   3.8328702509617276`*^9, 3.8329467725059958`*^9, 3.833046142975219*^9, 
   3.8330461730102324`*^9, 3.833372034050572*^9, 3.8340834397584715`*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"46de90c4-dd01-4948-8a9b-8531e05ecfed"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "}"}]}], "}"}], "]"}]}], "+", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.8031325492170477`*^9, 3.803132572246917*^9}, 
   3.8031378682790537`*^9, 3.803138337288802*^9, {3.8031397081000223`*^9, 
   3.803139765713044*^9}, {3.8031398173937626`*^9, 3.8031398461188073`*^9}, {
   3.80313990481577*^9, 3.8031399103260326`*^9}, {3.8031399448554144`*^9, 
   3.8031399693656273`*^9}, 3.803141067582283*^9, {3.8031688394498625`*^9, 
   3.8031688700030956`*^9}, 3.8031699904155817`*^9, 3.803178571436298*^9, 
   3.803214977386501*^9, 3.8032150553429585`*^9, {3.803216001580042*^9, 
   3.803216014348894*^9}, 3.803223307378284*^9, 3.803715698483255*^9, {
   3.806323479597375*^9, 3.8063234975997615`*^9}, 3.8063248450474358`*^9, 
   3.806324927873046*^9, 3.8065236754395137`*^9, 3.8283846801345263`*^9, 
   3.8310579932285438`*^9, 3.8317457051306915`*^9, 3.8317678054701033`*^9, 
   3.8328702509617276`*^9, 3.8329467725059958`*^9, 3.833046142975219*^9, 
   3.8330461730102324`*^9, 3.833372034050572*^9, 3.834083439762494*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"e08c2140-fbc5-4993-b5b2-f9a1aa8547dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[CapitalPsi]", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]], "[", 
    RowBox[{"1", ",", "4"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[CapitalPsi]R", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]], "[", 
    RowBox[{"1", ",", "4"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[CapitalPsi]", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]], "[", 
    RowBox[{"2", ",", "4"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[CapitalPsi]R", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]], "[", 
    RowBox[{"1", ",", "4"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[CapitalPsi]", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]], "[", 
    RowBox[{"1", ",", "4"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[CapitalPsi]R", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]], "[", 
    RowBox[{"2", ",", "4"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[CapitalPsi]", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]], "[", 
    RowBox[{"2", ",", "4"}], "]"}], " ", 
   RowBox[{
    SubscriptBox["\[CapitalPsi]R", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]], "[", 
    RowBox[{"2", ",", "4"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.8031325492170477`*^9, 3.803132572246917*^9}, 
   3.8031378682790537`*^9, 3.803138337288802*^9, {3.8031397081000223`*^9, 
   3.803139765713044*^9}, {3.8031398173937626`*^9, 3.8031398461188073`*^9}, {
   3.80313990481577*^9, 3.8031399103260326`*^9}, {3.8031399448554144`*^9, 
   3.8031399693656273`*^9}, 3.803141067582283*^9, {3.8031688394498625`*^9, 
   3.8031688700030956`*^9}, 3.8031699904155817`*^9, 3.803178571436298*^9, 
   3.803214977386501*^9, 3.8032150553429585`*^9, {3.803216001580042*^9, 
   3.803216014348894*^9}, 3.803223307378284*^9, 3.803715698483255*^9, {
   3.806323479597375*^9, 3.8063234975997615`*^9}, 3.8063248450474358`*^9, 
   3.806324927873046*^9, 3.8065236754395137`*^9, 3.8283846801345263`*^9, 
   3.8310579932285438`*^9, 3.8317457051306915`*^9, 3.8317678054701033`*^9, 
   3.8328702509617276`*^9, 3.8329467725059958`*^9, 3.833046142975219*^9, 
   3.8330461730102324`*^9, 3.833372034050572*^9, 3.8340834397675447`*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"19d9b61d-1057-4449-a4c2-b9215317680d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["j=2 multiplets only", "Subsubsection",
 CellChangeTimes->{{3.8031695146427517`*^9, 
  3.8031695251476574`*^9}},ExpressionUUID->"01672146-6cba-424e-a3f4-\
7b026267aefa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mpri", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"\[CapitalPsi]Constraints", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", 
     RowBox[{"\[CapitalPsi]bConstraints", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", 
     RowBox[{"Jm0Constraints", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", 
     RowBox[{"Jmb0Constraints", "[", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MatrixRank", "[", "Mpri", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecPrimaries", "=", 
   RowBox[{"NullSpace", "[", "Mpri", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "vecPrimaries", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Primaries", "[", 
    RowBox[{"H", ",", "HBAR"}], "]"}], "=", 
   RowBox[{"vecPrimaries", ".", "st"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Primaries", "[", 
   RowBox[{"H", ",", "HBAR"}], "]"}], "[", 
  RowBox[{"[", "1", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Actsp", "[", 
  RowBox[{
   RowBox[{"J3", "[", "0", "]"}], ",", "%"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DisplayState", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Actsp", "[", 
  RowBox[{
   RowBox[{"Jp", "[", "0", "]"}], ",", 
   RowBox[{
    RowBox[{"Primaries", "[", 
     RowBox[{"H", ",", "HBAR"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Actsp", "[", 
  RowBox[{
   RowBox[{"J3", "[", "0", "]"}], ",", "%"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Actsp", "[", 
   RowBox[{
    RowBox[{"Jp", "[", "0", "]"}], ",", "%%"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.803169154865099*^9, 3.8031691601559486`*^9}, {
   3.8031694215746574`*^9, 3.8031694352241955`*^9}, 3.8031695058542166`*^9, {
   3.80316953623199*^9, 3.8031696205065227`*^9}, {3.8031701334539113`*^9, 
   3.8031701337860255`*^9}, {3.8031776117301064`*^9, 3.803177702485338*^9}, {
   3.8031786886745667`*^9, 3.8031786888201714`*^9}, {3.803178774985406*^9, 
   3.803178800349608*^9}, {3.8032232465488667`*^9, 3.8032232543320804`*^9}, {
   3.806323462638942*^9, 3.806323492613508*^9}},
 CellLabel->
  "In[169]:=",ExpressionUUID->"2442aeac-4c7a-4fef-a6cd-25121bf3e1c7"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{
  3.803169435738768*^9, {3.8031695535716133`*^9, 3.80316958261289*^9}, 
   3.8031696217282515`*^9, 3.803169880374939*^9, {3.8031699164175787`*^9, 
   3.8031699376257954`*^9}, {3.803169994030943*^9, 3.803170006894538*^9}, {
   3.803170056752141*^9, 3.803170071841815*^9}, {3.8031701165121946`*^9, 
   3.8031701347145395`*^9}, {3.8031776262662573`*^9, 3.803177667708396*^9}, 
   3.803177703121676*^9, 3.8031784169854493`*^9, 3.80317844866471*^9, 
   3.8031785787289515`*^9, 3.803178649214082*^9, 3.8031786898055005`*^9, {
   3.8031787784182577`*^9, 3.8031788012302155`*^9}, 3.803214977628837*^9, 
   3.803215055573345*^9, {3.8032160018094244`*^9, 3.803216014578268*^9}, 
   3.803223255700386*^9, 3.803223309920348*^9, 3.8037156987066574`*^9, {
   3.806323479894455*^9, 3.806323497876001*^9}, 3.8063248453875084`*^9, 
   3.806324928170226*^9, 3.806523675621013*^9, 3.8283846803716173`*^9, 
   3.83105799344044*^9, 3.831745705237677*^9, 3.831767805579424*^9, 
   3.832870251139532*^9, 3.832946772667592*^9, 3.8330461430831633`*^9, 
   3.8330461731131296`*^9, 3.833372034154109*^9, 3.8340834400085945`*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"359c8df1-0517-449c-a648-2ceb850b0692"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "}"}]}], "}"}], "]"}]}], "+", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.803169435738768*^9, {3.8031695535716133`*^9, 3.80316958261289*^9}, 
   3.8031696217282515`*^9, 3.803169880374939*^9, {3.8031699164175787`*^9, 
   3.8031699376257954`*^9}, {3.803169994030943*^9, 3.803170006894538*^9}, {
   3.803170056752141*^9, 3.803170071841815*^9}, {3.8031701165121946`*^9, 
   3.8031701347145395`*^9}, {3.8031776262662573`*^9, 3.803177667708396*^9}, 
   3.803177703121676*^9, 3.8031784169854493`*^9, 3.80317844866471*^9, 
   3.8031785787289515`*^9, 3.803178649214082*^9, 3.8031786898055005`*^9, {
   3.8031787784182577`*^9, 3.8031788012302155`*^9}, 3.803214977628837*^9, 
   3.803215055573345*^9, {3.8032160018094244`*^9, 3.803216014578268*^9}, 
   3.803223255700386*^9, 3.803223309920348*^9, 3.8037156987066574`*^9, {
   3.806323479894455*^9, 3.806323497876001*^9}, 3.8063248453875084`*^9, 
   3.806324928170226*^9, 3.806523675621013*^9, 3.8283846803716173`*^9, 
   3.83105799344044*^9, 3.831745705237677*^9, 3.831767805579424*^9, 
   3.832870251139532*^9, 3.832946772667592*^9, 3.8330461430831633`*^9, 
   3.8330461731131296`*^9, 3.833372034154109*^9, 3.8340834400128355`*^9},
 CellLabel->
  "Out[174]=",ExpressionUUID->"d7d678a1-4792-49c9-89df-09e6939d4cc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "}"}]}], "}"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.803169435738768*^9, {3.8031695535716133`*^9, 3.80316958261289*^9}, 
   3.8031696217282515`*^9, 3.803169880374939*^9, {3.8031699164175787`*^9, 
   3.8031699376257954`*^9}, {3.803169994030943*^9, 3.803170006894538*^9}, {
   3.803170056752141*^9, 3.803170071841815*^9}, {3.8031701165121946`*^9, 
   3.8031701347145395`*^9}, {3.8031776262662573`*^9, 3.803177667708396*^9}, 
   3.803177703121676*^9, 3.8031784169854493`*^9, 3.80317844866471*^9, 
   3.8031785787289515`*^9, 3.803178649214082*^9, 3.8031786898055005`*^9, {
   3.8031787784182577`*^9, 3.8031788012302155`*^9}, 3.803214977628837*^9, 
   3.803215055573345*^9, {3.8032160018094244`*^9, 3.803216014578268*^9}, 
   3.803223255700386*^9, 3.803223309920348*^9, 3.8037156987066574`*^9, {
   3.806323479894455*^9, 3.806323497876001*^9}, 3.8063248453875084`*^9, 
   3.806324928170226*^9, 3.806523675621013*^9, 3.8283846803716173`*^9, 
   3.83105799344044*^9, 3.831745705237677*^9, 3.831767805579424*^9, 
   3.832870251139532*^9, 3.832946772667592*^9, 3.8330461430831633`*^9, 
   3.8330461731131296`*^9, 3.833372034154109*^9, 3.8340834400182724`*^9},
 CellLabel->
  "Out[175]=",ExpressionUUID->"018b47ad-8087-4834-a040-48ec1c8d0a48"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{
       SubscriptBox["\[CapitalPsi]", 
        RowBox[{"-", 
         FractionBox["1", "2"]}]], "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{
       SubscriptBox["\[CapitalPsi]R", 
        RowBox[{"-", 
         FractionBox["1", "2"]}]], "[", 
       RowBox[{"1", ",", "4"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[CapitalPsi]", 
        RowBox[{"-", 
         FractionBox["1", "2"]}]], "[", 
       RowBox[{"1", ",", "4"}], "]"}], " ", 
      RowBox[{
       SubscriptBox["\[CapitalPsi]R", 
        RowBox[{"-", 
         FractionBox["1", "2"]}]], "[", 
       RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        SubscriptBox["\[CapitalPsi]", 
         RowBox[{"-", 
          FractionBox["1", "2"]}]], "[", 
        RowBox[{"1", ",", "4"}], "]"}]}], " ", 
      RowBox[{
       SubscriptBox["\[CapitalPsi]R", 
        RowBox[{"-", 
         FractionBox["1", "2"]}]], "[", 
       RowBox[{"1", ",", "4"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[CapitalPsi]", 
        RowBox[{"-", 
         FractionBox["1", "2"]}]], "[", 
       RowBox[{"2", ",", "4"}], "]"}], " ", 
      RowBox[{
       SubscriptBox["\[CapitalPsi]R", 
        RowBox[{"-", 
         FractionBox["1", "2"]}]], "[", 
       RowBox[{"2", ",", "4"}], "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.803169435738768*^9, {3.8031695535716133`*^9, 3.80316958261289*^9}, 
   3.8031696217282515`*^9, 3.803169880374939*^9, {3.8031699164175787`*^9, 
   3.8031699376257954`*^9}, {3.803169994030943*^9, 3.803170006894538*^9}, {
   3.803170056752141*^9, 3.803170071841815*^9}, {3.8031701165121946`*^9, 
   3.8031701347145395`*^9}, {3.8031776262662573`*^9, 3.803177667708396*^9}, 
   3.803177703121676*^9, 3.8031784169854493`*^9, 3.80317844866471*^9, 
   3.8031785787289515`*^9, 3.803178649214082*^9, 3.8031786898055005`*^9, {
   3.8031787784182577`*^9, 3.8031788012302155`*^9}, 3.803214977628837*^9, 
   3.803215055573345*^9, {3.8032160018094244`*^9, 3.803216014578268*^9}, 
   3.803223255700386*^9, 3.803223309920348*^9, 3.8037156987066574`*^9, {
   3.806323479894455*^9, 3.806323497876001*^9}, 3.8063248453875084`*^9, 
   3.806324928170226*^9, 3.806523675621013*^9, 3.8283846803716173`*^9, 
   3.83105799344044*^9, 3.831745705237677*^9, 3.831767805579424*^9, 
   3.832870251139532*^9, 3.832946772667592*^9, 3.8330461430831633`*^9, 
   3.8330461731131296`*^9, 3.833372034154109*^9, 3.8340834400233727`*^9},
 CellLabel->
  "Out[176]=",ExpressionUUID->"65b023eb-70bc-4fb9-a7d9-67a4ee2693f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "4", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.803169435738768*^9, {3.8031695535716133`*^9, 3.80316958261289*^9}, 
   3.8031696217282515`*^9, 3.803169880374939*^9, {3.8031699164175787`*^9, 
   3.8031699376257954`*^9}, {3.803169994030943*^9, 3.803170006894538*^9}, {
   3.803170056752141*^9, 3.803170071841815*^9}, {3.8031701165121946`*^9, 
   3.8031701347145395`*^9}, {3.8031776262662573`*^9, 3.803177667708396*^9}, 
   3.803177703121676*^9, 3.8031784169854493`*^9, 3.80317844866471*^9, 
   3.8031785787289515`*^9, 3.803178649214082*^9, 3.8031786898055005`*^9, {
   3.8031787784182577`*^9, 3.8031788012302155`*^9}, 3.803214977628837*^9, 
   3.803215055573345*^9, {3.8032160018094244`*^9, 3.803216014578268*^9}, 
   3.803223255700386*^9, 3.803223309920348*^9, 3.8037156987066574`*^9, {
   3.806323479894455*^9, 3.806323497876001*^9}, 3.8063248453875084`*^9, 
   3.806324928170226*^9, 3.806523675621013*^9, 3.8283846803716173`*^9, 
   3.83105799344044*^9, 3.831745705237677*^9, 3.831767805579424*^9, 
   3.832870251139532*^9, 3.832946772667592*^9, 3.8330461430831633`*^9, 
   3.8330461731131296`*^9, 3.833372034154109*^9, 3.8340834400282974`*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"e1a3c824-a7c2-480a-9b56-c17ce8e7b6ab"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "}"}]}], "}"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "4", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.803169435738768*^9, {3.8031695535716133`*^9, 3.80316958261289*^9}, 
   3.8031696217282515`*^9, 3.803169880374939*^9, {3.8031699164175787`*^9, 
   3.8031699376257954`*^9}, {3.803169994030943*^9, 3.803170006894538*^9}, {
   3.803170056752141*^9, 3.803170071841815*^9}, {3.8031701165121946`*^9, 
   3.8031701347145395`*^9}, {3.8031776262662573`*^9, 3.803177667708396*^9}, 
   3.803177703121676*^9, 3.8031784169854493`*^9, 3.80317844866471*^9, 
   3.8031785787289515`*^9, 3.803178649214082*^9, 3.8031786898055005`*^9, {
   3.8031787784182577`*^9, 3.8031788012302155`*^9}, 3.803214977628837*^9, 
   3.803215055573345*^9, {3.8032160018094244`*^9, 3.803216014578268*^9}, 
   3.803223255700386*^9, 3.803223309920348*^9, 3.8037156987066574`*^9, {
   3.806323479894455*^9, 3.806323497876001*^9}, 3.8063248453875084`*^9, 
   3.806324928170226*^9, 3.806523675621013*^9, 3.8283846803716173`*^9, 
   3.83105799344044*^9, 3.831745705237677*^9, 3.831767805579424*^9, 
   3.832870251139532*^9, 3.832946772667592*^9, 3.8330461430831633`*^9, 
   3.8330461731131296`*^9, 3.833372034154109*^9, 3.8340834400340834`*^9},
 CellLabel->
  "Out[178]=",ExpressionUUID->"25f8e4d5-d466-4ce1-aee1-283a0987d37b"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.803169435738768*^9, {3.8031695535716133`*^9, 3.80316958261289*^9}, 
   3.8031696217282515`*^9, 3.803169880374939*^9, {3.8031699164175787`*^9, 
   3.8031699376257954`*^9}, {3.803169994030943*^9, 3.803170006894538*^9}, {
   3.803170056752141*^9, 3.803170071841815*^9}, {3.8031701165121946`*^9, 
   3.8031701347145395`*^9}, {3.8031776262662573`*^9, 3.803177667708396*^9}, 
   3.803177703121676*^9, 3.8031784169854493`*^9, 3.80317844866471*^9, 
   3.8031785787289515`*^9, 3.803178649214082*^9, 3.8031786898055005`*^9, {
   3.8031787784182577`*^9, 3.8031788012302155`*^9}, 3.803214977628837*^9, 
   3.803215055573345*^9, {3.8032160018094244`*^9, 3.803216014578268*^9}, 
   3.803223255700386*^9, 3.803223309920348*^9, 3.8037156987066574`*^9, {
   3.806323479894455*^9, 3.806323497876001*^9}, 3.8063248453875084`*^9, 
   3.806324928170226*^9, 3.806523675621013*^9, 3.8283846803716173`*^9, 
   3.83105799344044*^9, 3.831745705237677*^9, 3.831767805579424*^9, 
   3.832870251139532*^9, 3.832946772667592*^9, 3.8330461430831633`*^9, 
   3.8330461731131296`*^9, 3.833372034154109*^9, 3.8340834400374017`*^9},
 CellLabel->
  "Out[179]=",ExpressionUUID->"011e1744-18de-4066-904e-8ce99cf37773"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["h=1, hbar = 1/2", "Section",
 CellChangeTimes->{{3.801944610135232*^9, 3.8019446120298634`*^9}, 
   3.8020273944546814`*^9, {3.803216399032897*^9, 
   3.803216419383434*^9}},ExpressionUUID->"04c8a0b0-de18-4922-98d9-\
0db1348db332"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HBAR", "=", 
   RowBox[{"1", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"st", "=", 
   RowBox[{"State", "/@", 
    RowBox[{"AllStates", "[", 
     RowBox[{"H", ",", "HBAR"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "st", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mpri", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"\[CapitalPsi]Constraints", "[", 
      RowBox[{"H", ",", "HBAR", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", 
     RowBox[{"XConstraints", "[", 
      RowBox[{"H", ",", "HBAR", ",", "1"}], "]"}], ",", 
     RowBox[{"JConstraints", "[", 
      RowBox[{"H", ",", "HBAR", ",", "1"}], "]"}], ",", 
     RowBox[{"LConstraints", "[", 
      RowBox[{"H", ",", "HBAR", ",", "1"}], "]"}], ",", 
     RowBox[{"GConstraints", "[", 
      RowBox[{"H", ",", "HBAR", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", 
     RowBox[{"Jp0Constraints", "[", 
      RowBox[{"H", ",", "HBAR"}], "]"}], ",", 
     RowBox[{"Jpb0Constraints", "[", 
      RowBox[{"H", ",", "HBAR"}], "]"}], ",", 
     RowBox[{"\[CapitalPsi]bConstraints", "[", 
      RowBox[{"H", ",", "HBAR", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", "Mpri", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecPrimaries", "=", 
   RowBox[{"NullSpace", "[", "Mpri", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "vecPrimaries", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Primaries", "[", 
   RowBox[{"H", ",", "HBAR"}], "]"}], "=", 
  RowBox[{"vecPrimaries", ".", "st"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DisplayState", "/@", 
   RowBox[{"Primaries", "[", 
    RowBox[{"H", ",", "HBAR"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8032166243486824`*^9, 3.803216687744105*^9}, 
   3.803216769875001*^9, {3.8032169541520767`*^9, 3.8032169941550646`*^9}, {
   3.803217760017088*^9, 3.8032177693242197`*^9}, {3.8032182324302096`*^9, 
   3.80321826568124*^9}, {3.80321870398804*^9, 3.8032187147542443`*^9}, {
   3.803223328521624*^9, 3.8032233335910654`*^9}, {3.80322663218984*^9, 
   3.803226641690364*^9}, {3.803522953893268*^9, 3.8035229541276827`*^9}, {
   3.8037157172330756`*^9, 3.803715720655911*^9}, 3.8055994956170263`*^9, {
   3.805599577120122*^9, 3.80559958309315*^9}, {3.8057299431897545`*^9, 
   3.8057299476608515`*^9}, {3.805729993414674*^9, 3.8057299969192886`*^9}, {
   3.8292588579547977`*^9, 3.829258880319339*^9}},
 CellLabel->
  "In[180]:=",ExpressionUUID->"de0e0de8-c03d-447b-9d9e-95b6df193d98"],

Cell[BoxData["168"], "Output",
 CellChangeTimes->{
  3.8032166896609726`*^9, 3.803216770636982*^9, 3.8032169612131753`*^9, 
   3.8032169955632906`*^9, 3.8032177700871496`*^9, 3.8032182014380856`*^9, {
   3.8032182457944336`*^9, 3.80321826646017*^9}, {3.8032187050950785`*^9, 
   3.8032187161096535`*^9}, 3.8032233363297048`*^9, 3.8032266436411705`*^9, 
   3.803258088813033*^9, 3.803258163622917*^9, 3.8034776557430677`*^9, 
   3.8035229551469107`*^9, 3.803715723333765*^9, 3.8055994988643446`*^9, 
   3.8055995838590665`*^9, 3.805729948800611*^9, 3.8057299979654922`*^9, 
   3.806323538284402*^9, 3.8063249359131346`*^9, 3.806523675797566*^9, 
   3.828384680552879*^9, {3.8292588611181545`*^9, 3.829258881420262*^9}, 
   3.829702047725007*^9, 3.831057993659729*^9, 3.8311494742534504`*^9, 
   3.8311509296448965`*^9, 3.831240670871043*^9, 3.831688660007329*^9, 
   3.8317457053386097`*^9, 3.831767805748453*^9, 3.8328702512459188`*^9, 
   3.832946772798235*^9, {3.833046144145629*^9, 3.8330461732066307`*^9}, 
   3.8333720342507753`*^9, 3.8340834402642565`*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"94038751-6e3c-48ad-823a-0c239de4b67d"],

Cell[BoxData["160"], "Output",
 CellChangeTimes->{
  3.8032166896609726`*^9, 3.803216770636982*^9, 3.8032169612131753`*^9, 
   3.8032169955632906`*^9, 3.8032177700871496`*^9, 3.8032182014380856`*^9, {
   3.8032182457944336`*^9, 3.80321826646017*^9}, {3.8032187050950785`*^9, 
   3.8032187161096535`*^9}, 3.8032233363297048`*^9, 3.8032266436411705`*^9, 
   3.803258088813033*^9, 3.803258163622917*^9, 3.8034776557430677`*^9, 
   3.8035229551469107`*^9, 3.803715723333765*^9, 3.8055994988643446`*^9, 
   3.8055995838590665`*^9, 3.805729948800611*^9, 3.8057299979654922`*^9, 
   3.806323538284402*^9, 3.8063249359131346`*^9, 3.806523675797566*^9, 
   3.828384680552879*^9, {3.8292588611181545`*^9, 3.829258881420262*^9}, 
   3.829702047725007*^9, 3.831057993659729*^9, 3.8311494742534504`*^9, 
   3.8311509296448965`*^9, 3.831240670871043*^9, 3.831688660007329*^9, 
   3.8317457053386097`*^9, 3.831767805748453*^9, 3.8328702512459188`*^9, 
   3.832946772798235*^9, {3.833046144145629*^9, 3.8330461732066307`*^9}, 
   3.8333720342507753`*^9, 3.8340834454434724`*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"24101f1d-81f8-46f3-b918-18e89333e615"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{
  3.8032166896609726`*^9, 3.803216770636982*^9, 3.8032169612131753`*^9, 
   3.8032169955632906`*^9, 3.8032177700871496`*^9, 3.8032182014380856`*^9, {
   3.8032182457944336`*^9, 3.80321826646017*^9}, {3.8032187050950785`*^9, 
   3.8032187161096535`*^9}, 3.8032233363297048`*^9, 3.8032266436411705`*^9, 
   3.803258088813033*^9, 3.803258163622917*^9, 3.8034776557430677`*^9, 
   3.8035229551469107`*^9, 3.803715723333765*^9, 3.8055994988643446`*^9, 
   3.8055995838590665`*^9, 3.805729948800611*^9, 3.8057299979654922`*^9, 
   3.806323538284402*^9, 3.8063249359131346`*^9, 3.806523675797566*^9, 
   3.828384680552879*^9, {3.8292588611181545`*^9, 3.829258881420262*^9}, 
   3.829702047725007*^9, 3.831057993659729*^9, 3.8311494742534504`*^9, 
   3.8311509296448965`*^9, 3.831240670871043*^9, 3.831688660007329*^9, 
   3.8317457053386097`*^9, 3.831767805748453*^9, 3.8328702512459188`*^9, 
   3.832946772798235*^9, {3.833046144145629*^9, 3.8330461732066307`*^9}, 
   3.8333720342507753`*^9, 3.834083445554945*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"1b6c9fbd-7313-49da-aa74-adde8caa1151"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"State", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "3", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], "}"}], "]"}]}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"State", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "4", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], "}"}], "]"}]}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", 
     RowBox[{"State", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "3", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}], "]"}]}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"State", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "4", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}], "]"}]}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "4"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"State", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "3", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], "}"}], "]"}]}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"State", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "3", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}], "]"}]}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"State", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "4", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], "}"}], "]"}]}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"State", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "4", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}], "]"}]}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"State", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], "}"}], "]"}]}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"State", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}], "]"}]}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8032166896609726`*^9, 3.803216770636982*^9, 3.8032169612131753`*^9, 
   3.8032169955632906`*^9, 3.8032177700871496`*^9, 3.8032182014380856`*^9, {
   3.8032182457944336`*^9, 3.80321826646017*^9}, {3.8032187050950785`*^9, 
   3.8032187161096535`*^9}, 3.8032233363297048`*^9, 3.8032266436411705`*^9, 
   3.803258088813033*^9, 3.803258163622917*^9, 3.8034776557430677`*^9, 
   3.8035229551469107`*^9, 3.803715723333765*^9, 3.8055994988643446`*^9, 
   3.8055995838590665`*^9, 3.805729948800611*^9, 3.8057299979654922`*^9, 
   3.806323538284402*^9, 3.8063249359131346`*^9, 3.806523675797566*^9, 
   3.828384680552879*^9, {3.8292588611181545`*^9, 3.829258881420262*^9}, 
   3.829702047725007*^9, 3.831057993659729*^9, 3.8311494742534504`*^9, 
   3.8311509296448965`*^9, 3.831240670871043*^9, 3.831688660007329*^9, 
   3.8317457053386097`*^9, 3.831767805748453*^9, 3.8328702512459188`*^9, 
   3.832946772798235*^9, {3.833046144145629*^9, 3.8330461732066307`*^9}, 
   3.8333720342507753`*^9, 3.8340834456048536`*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"af3a7d19-d548-43fd-ab58-4dea887d05ed"]
}, Open  ]],

Cell[CellGroupData[{

Cell["R-charge", "Subsection",
 CellChangeTimes->{{3.803477857196226*^9, 
  3.803477858475767*^9}},ExpressionUUID->"6b2ed033-ae27-4d84-a532-\
8374ce81fc1e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RChargeMatrix", "[", 
   RowBox[{"1", ",", 
    RowBox[{"1", "/", "2"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Eigenvalues", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Count", "[", 
    RowBox[{"%", ",", "1"}], "]"}], ",", 
   RowBox[{"Count", "[", 
    RowBox[{"%", ",", 
     RowBox[{"-", "1"}]}], "]"}], ",", 
   RowBox[{"Count", "[", 
    RowBox[{"%", ",", "0"}], "]"}]}], "}"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8034779406350365`*^9, 3.8034779481220007`*^9}, {
  3.8034780042622333`*^9, 3.803478008259493*^9}, {3.8034780420401297`*^9, 
  3.8034780936061935`*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"a0aaca6d-8af1-461b-ba83-04168b5084e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", 
   RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.8034779493397546`*^9, 3.803477965887451*^9}, 
   3.8034780095231504`*^9, 3.803478049470291*^9, {3.803478090454623*^9, 
   3.8034780947002645`*^9}, 3.8037157319048676`*^9, 3.8055995031549053`*^9, 
   3.8063235419163303`*^9, 3.80632493991119*^9, 3.8065236795974145`*^9, 
   3.8283846843438807`*^9, 3.829258865827422*^9, 3.829702051294382*^9, 
   3.8310579980353127`*^9, 3.8311494763321137`*^9, 3.8311509318771615`*^9, 
   3.8312406729624443`*^9, 3.8316886622024145`*^9, 3.831745707472986*^9, 
   3.8317678094847164`*^9, 3.8328702535614567`*^9, 3.8329467792740364`*^9, {
   3.833046146676853*^9, 3.8330461765503664`*^9}, 3.833372036408598*^9, 
   3.8340834470486956`*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"1bb4bbed-b34f-4eec-b939-b27948e2f030"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"28", ",", "28", ",", "112"}], "}"}]], "Output",
 CellChangeTimes->{{3.8034779493397546`*^9, 3.803477965887451*^9}, 
   3.8034780095231504`*^9, 3.803478049470291*^9, {3.803478090454623*^9, 
   3.8034780947002645`*^9}, 3.8037157319048676`*^9, 3.8055995031549053`*^9, 
   3.8063235419163303`*^9, 3.80632493991119*^9, 3.8065236795974145`*^9, 
   3.8283846843438807`*^9, 3.829258865827422*^9, 3.829702051294382*^9, 
   3.8310579980353127`*^9, 3.8311494763321137`*^9, 3.8311509318771615`*^9, 
   3.8312406729624443`*^9, 3.8316886622024145`*^9, 3.831745707472986*^9, 
   3.8317678094847164`*^9, 3.8328702535614567`*^9, 3.8329467792740364`*^9, {
   3.833046146676853*^9, 3.8330461765503664`*^9}, 3.833372036408598*^9, 
   3.83408344705368*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"320f630e-8e79-4a5a-8e51-e74e313e5876"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"RbChargeMatrix", "[", 
   RowBox[{"1", ",", 
    RowBox[{"1", "/", "2"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Eigenvalues", "[", "%", "]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Count", "[", 
    RowBox[{"%", ",", 
     RowBox[{"1", "/", "2"}]}], "]"}], ",", 
   RowBox[{"Count", "[", 
    RowBox[{"%", ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "2"}]}], "]"}]}], 
  "}"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8035787908161707`*^9, 3.803578805709332*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"4d5a4244-3458-4a78-aee4-a636a0465b73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"]}], "}"}]], "Output",
 CellChangeTimes->{{3.8035787938859253`*^9, 3.8035788068592305`*^9}, 
   3.8037157325151873`*^9, 3.8055995038400774`*^9, 3.8063235425635147`*^9, 
   3.8063249406711493`*^9, 3.806523680238662*^9, 3.82838468500854*^9, 
   3.829258866560158*^9, 3.82970205192152*^9, 3.83105799875044*^9, 
   3.8311494767157955`*^9, 3.831150932268841*^9, 3.8312406733479414`*^9, 
   3.831688662579609*^9, 3.831745707872044*^9, 3.8317678099802847`*^9, 
   3.8328702539791117`*^9, 3.832946780566697*^9, {3.8330461471105766`*^9, 
   3.833046177010007*^9}, 3.8333720367780113`*^9, 3.8340834483738933`*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"2cad1a5f-eb23-49a6-91c2-18be81d4414a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"84", ",", "84"}], "}"}]], "Output",
 CellChangeTimes->{{3.8035787938859253`*^9, 3.8035788068592305`*^9}, 
   3.8037157325151873`*^9, 3.8055995038400774`*^9, 3.8063235425635147`*^9, 
   3.8063249406711493`*^9, 3.806523680238662*^9, 3.82838468500854*^9, 
   3.829258866560158*^9, 3.82970205192152*^9, 3.83105799875044*^9, 
   3.8311494767157955`*^9, 3.831150932268841*^9, 3.8312406733479414`*^9, 
   3.831688662579609*^9, 3.831745707872044*^9, 3.8317678099802847`*^9, 
   3.8328702539791117`*^9, 3.832946780566697*^9, {3.8330461471105766`*^9, 
   3.833046177010007*^9}, 3.8333720367780113`*^9, 3.834083448379797*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"0ddbc3f8-ace8-4ca2-b0b9-ddea530ec26a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Analyze Multiplet Structure", "Subsection",
 CellChangeTimes->{{3.803331793988411*^9, 
  3.803331803672542*^9}},ExpressionUUID->"d28d7eb7-026d-449a-b201-\
dd5d610c1a30"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Actsp", "[", 
    RowBox[{
     RowBox[{"J3", "[", "0", "]"}], ",", "#"}], "]"}], "&"}], "/@", 
  RowBox[{"Primaries", "[", 
   RowBox[{"H", ",", "HBAR"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{"%", ",", "0"}], "]"}]}], "Input",
 CellChangeTimes->{{3.8035227626195784`*^9, 3.8035228138495455`*^9}, {
  3.8063235626832185`*^9, 3.8063235653369226`*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"ad9703d4-ac52-4216-9eaf-4c2be566fd2f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"State", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], "}"}]}], "}"}], "]"}]}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"State", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}]}], "}"}], "]"}]}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8035227640148087`*^9, {3.803522796058117*^9, 3.8035228148966923`*^9}, 
   3.803522973122823*^9, 3.8037157476975737`*^9, 3.8055995041612206`*^9, 
   3.8063235427898927`*^9, 3.8063235871279526`*^9, 3.8063249409174833`*^9, 
   3.8065236803853064`*^9, 3.8283846851700864`*^9, 3.829258866923985*^9, 
   3.82970205211399*^9, 3.8310579989417667`*^9, 3.8311494767714157`*^9, 
   3.8311509323741913`*^9, 3.8312406733888297`*^9, 3.831688662640281*^9, 
   3.831745707907634*^9, 3.831767810135249*^9, 3.832870254092358*^9, 
   3.8329467807158732`*^9, {3.833046147181608*^9, 3.833046177133155*^9}, 
   3.8333720368248177`*^9, 3.8340834485567455`*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"4ca5373a-d949-4429-8f15-38349f7dc769"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{
  3.8035227640148087`*^9, {3.803522796058117*^9, 3.8035228148966923`*^9}, 
   3.803522973122823*^9, 3.8037157476975737`*^9, 3.8055995041612206`*^9, 
   3.8063235427898927`*^9, 3.8063235871279526`*^9, 3.8063249409174833`*^9, 
   3.8065236803853064`*^9, 3.8283846851700864`*^9, 3.829258866923985*^9, 
   3.82970205211399*^9, 3.8310579989417667`*^9, 3.8311494767714157`*^9, 
   3.8311509323741913`*^9, 3.8312406733888297`*^9, 3.831688662640281*^9, 
   3.831745707907634*^9, 3.831767810135249*^9, 3.832870254092358*^9, 
   3.8329467807158732`*^9, {3.833046147181608*^9, 3.833046177133155*^9}, 
   3.8333720368248177`*^9, 3.8340834485614586`*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"c561a62b-fd51-461b-a944-8ba5b8b92343"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SymmetrizeState", "[", 
    RowBox[{"Actsp", "[", 
     RowBox[{
      RowBox[{"Jp", "[", "0", "]"}], ",", "#"}], "]"}], "]"}], "&"}], "/@", 
  RowBox[{"Primaries", "[", 
   RowBox[{"H", ",", "HBAR"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.803331289615562*^9, 3.803331381323244*^9}, {
   3.8037157530253305`*^9, 3.803715786214842*^9}, 3.806323572454343*^9},
 CellLabel->
  "In[198]:=",ExpressionUUID->"5e93d7f0-b041-455f-9dbe-109cff3ea3dc"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.8037157866825905`*^9, 3.8055995043436985`*^9, 3.8063235428746605`*^9, 
   3.8063235872985077`*^9, 3.806324941012186*^9, 3.80652368045114*^9, 
   3.8283846852399254`*^9, 3.829258867160693*^9, 3.8297020522108135`*^9, 
   3.831057999019103*^9, 3.8311494768336153`*^9, 3.831150932532236*^9, 
   3.831240673426957*^9, 3.8316886626793423`*^9, 3.831745707942778*^9, 
   3.831767810218685*^9, 3.832870254218994*^9, 3.8329467807886114`*^9, {
   3.833046147264433*^9, 3.8330461772043505`*^9}, 3.8333720368564844`*^9, 
   3.834083448661293*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"773afcbf-d8e6-4812-8074-35378a89cd5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SymmetrizeState", "[", 
      RowBox[{"Actsp", "[", 
       RowBox[{
        RowBox[{"Jm", "[", "0", "]"}], ",", "#"}], "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Primaries", "[", 
     RowBox[{"H", ",", "HBAR"}], "]"}]}], ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.803331725750975*^9, 3.8033317289952765`*^9}, {
   3.803331879469977*^9, 3.8033318839799504`*^9}, {3.803332105693866*^9, 
   3.803332113028221*^9}, {3.803715789556902*^9, 3.8037157898082294`*^9}, 
   3.8063235759926214`*^9},
 CellLabel->
  "In[199]:=",ExpressionUUID->"b0ce69ee-3d23-49f8-ae7c-521c372e0bba"],

Cell[BoxData["6"], "Output",
 CellChangeTimes->{
  3.803331729963662*^9, 3.803331884715984*^9, 3.803332114275874*^9, 
   3.8035229949075513`*^9, 3.8037157480915213`*^9, 3.8037157914778013`*^9, 
   3.8055995045192614`*^9, 3.8063235429454913`*^9, 3.8063235875787287`*^9, 
   3.8063249410989914`*^9, 3.8065236805269365`*^9, 3.8283846853398128`*^9, 
   3.8292588673918977`*^9, 3.829702052288103*^9, 3.831057999110818*^9, 
   3.831149476876358*^9, 3.8311509326426544`*^9, 3.8312406734551888`*^9, 
   3.831688662717103*^9, 3.831745707991728*^9, 3.8317678102986507`*^9, 
   3.8328702543276467`*^9, 3.8329467808966827`*^9, {3.8330461473396254`*^9, 
   3.833046177277071*^9}, 3.833372036897442*^9, 3.834083448800808*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"1dd37d33-76f9-4727-8460-57bd89cca660"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SymmetrizeState", "[", 
      RowBox[{"Actsp", "[", 
       RowBox[{
        RowBox[{"Jm", "[", "0", "]"}], ",", 
        RowBox[{"Expand", "[", 
         RowBox[{"Actsp", "[", 
          RowBox[{
           RowBox[{"Jp", "[", "0", "]"}], ",", "#"}], "]"}], "]"}]}], "]"}], 
      "]"}], "&"}], "/@", 
    RowBox[{"Primaries", "[", 
     RowBox[{"H", ",", "HBAR"}], "]"}]}], ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.8033313922480345`*^9, 3.803331420802606*^9}, {
   3.8033315233214703`*^9, 3.803331548091175*^9}, {3.803331612732303*^9, 
   3.803331647287851*^9}, {3.803331888106908*^9, 3.8033318940839343`*^9}, {
   3.8033320809450655`*^9, 3.803332088118843*^9}, {3.80371579354224*^9, 
   3.803715796396612*^9}, 3.8063235787719693`*^9},
 CellLabel->
  "In[200]:=",ExpressionUUID->"4e6f289c-221c-49cf-bd4e-378d33293e17"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{{3.8033313952369857`*^9, 3.803331421919649*^9}, {
   3.803331508350412*^9, 3.8033315489259644`*^9}, {3.803331622471222*^9, 
   3.8033316478912473`*^9}, 3.803331894841854*^9, 3.8033320891560693`*^9, 
   3.8035229973011456`*^9, 3.8037157481623445`*^9, 3.8037157969640884`*^9, 
   3.805599504710744*^9, 3.8063235430122957`*^9, 3.806323587746258*^9, 
   3.8063249411948624`*^9, 3.80652368059077*^9, 3.8283846854175386`*^9, 
   3.8292588676195016`*^9, 3.8297020523530197`*^9, 3.831057999180664*^9, 
   3.8311494769147973`*^9, 3.831150932747035*^9, 3.8312406734922895`*^9, 
   3.8316886627871923`*^9, 3.831745708015736*^9, 3.8317678103737335`*^9, 
   3.832870254441244*^9, 3.8329467810006833`*^9, {3.83304614741424*^9, 
   3.83304617735172*^9}, 3.8333720369351034`*^9, 3.8340834489071846`*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"2adba398-4925-4961-a66f-de9cc333902e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Count", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"SymmetrizeState", "[", 
      RowBox[{"Actsp", "[", 
       RowBox[{
        RowBox[{"Jm", "[", "0", "]"}], ",", 
        RowBox[{"Actsp", "[", 
         RowBox[{
          RowBox[{"Jp", "[", "0", "]"}], ",", 
          RowBox[{"Expand", "[", 
           RowBox[{"Actsp", "[", 
            RowBox[{
             RowBox[{"Jp", "[", "0", "]"}], ",", "#"}], "]"}], "]"}]}], 
         "]"}]}], "]"}], "]"}], "&"}], "/@", 
    RowBox[{"Primaries", "[", 
     RowBox[{"H", ",", "HBAR"}], "]"}]}], ",", "0"}], "]"}]], "Input",
 CellChangeTimes->{{3.803331702415389*^9, 3.803331711762357*^9}, {
   3.8033318975346584`*^9, 3.803331905711812*^9}, {3.8033320927963696`*^9, 
   3.8033321003481646`*^9}, {3.8037157998074894`*^9, 3.803715800232354*^9}, 
   3.806323581998062*^9},
 CellLabel->
  "In[201]:=",ExpressionUUID->"e6eeb6e7-0b60-47e7-9345-14c6adea098c"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{
  3.8033317128135386`*^9, {3.803331902237071*^9, 3.8033319063331695`*^9}, 
   3.8033321012457848`*^9, 3.8035229992539234`*^9, 3.803715748236169*^9, 
   3.8037158008257976`*^9, 3.8055995049112167`*^9, 3.8063235430800943`*^9, 
   3.80632358788691*^9, 3.806324941288432*^9, 3.8065236806525755`*^9, 
   3.828384685487364*^9, 3.8292588678267584`*^9, 3.829702052413797*^9, 
   3.831057999262474*^9, 3.8311494769736667`*^9, 3.8311509328671093`*^9, 
   3.8312406735287347`*^9, 3.831688662860135*^9, 3.8317457080517855`*^9, 
   3.8317678104573765`*^9, 3.8328702545564547`*^9, 3.832946781091448*^9, {
   3.833046147484647*^9, 3.833046177427029*^9}, 3.8333720369647408`*^9, 
   3.83408344899905*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"1f3c6229-f917-4ce6-93e0-c12d50c3886c"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["h=1, hbar = 1", "Section",
 CellChangeTimes->{{3.801944610135232*^9, 3.8019446120298634`*^9}, 
   3.8020273944546814`*^9, {3.803216399032897*^9, 3.803216419383434*^9}, 
   3.8035628211656065`*^9},ExpressionUUID->"aa4e4661-f7ea-4426-aaba-\
c466c3fad0f5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"HBAR", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"st", "=", 
   RowBox[{"State", "/@", 
    RowBox[{"AllStates", "[", 
     RowBox[{"H", ",", "HBAR"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "st", "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{3.803562867131616*^9},
 CellLabel->
  "In[202]:=",ExpressionUUID->"6e2e73d7-ba3f-40dc-880a-8d2033e6fb2f"],

Cell[BoxData["1068"], "Output",
 CellChangeTimes->{
  3.803562870193424*^9, 3.8037158275762005`*^9, 3.8062370223094606`*^9, 
   3.8063236936293583`*^9, 3.806352679635829*^9, 3.8065236825993824`*^9, 
   3.828384687608061*^9, 3.831058001480317*^9, 3.8316898521769896`*^9, 
   3.831745709324315*^9, 3.83176781231979*^9, 3.832870255889311*^9, 
   3.8329467861120853`*^9, {3.833046148951195*^9, 3.8330461789366417`*^9}, 
   3.83337203822468*^9, 3.8340834523450584`*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"dcfcaf8f-088a-402d-a754-bc4ed49ab146"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mpri", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"\[CapitalPsi]Constraints", "[", 
      RowBox[{"H", ",", "HBAR", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", 
     RowBox[{"XConstraints", "[", 
      RowBox[{"H", ",", "HBAR", ",", "1"}], "]"}], ",", 
     RowBox[{"JConstraints", "[", 
      RowBox[{"H", ",", "HBAR", ",", "1"}], "]"}], ",", 
     RowBox[{"LConstraints", "[", 
      RowBox[{"H", ",", "HBAR", ",", "1"}], "]"}], ",", 
     RowBox[{"GConstraints", "[", 
      RowBox[{"H", ",", "HBAR", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", 
     RowBox[{"Jp0Constraints", "[", 
      RowBox[{"H", ",", "HBAR"}], "]"}], ",", 
     RowBox[{"\[CapitalPsi]bConstraints", "[", 
      RowBox[{"H", ",", "HBAR", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", 
     RowBox[{"XbConstraints", "[", 
      RowBox[{"H", ",", "HBAR", ",", "1"}], "]"}], ",", 
     RowBox[{"JbConstraints", "[", 
      RowBox[{"H", ",", "HBAR", ",", "1"}], "]"}], ",", 
     RowBox[{"GbConstraints", "[", 
      RowBox[{"H", ",", "HBAR", ",", 
       RowBox[{"1", "/", "2"}]}], "]"}], ",", 
     RowBox[{"Jpb0Constraints", "[", 
      RowBox[{"H", ",", "HBAR"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixRank", "[", "Mpri", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vecPrimaries", "=", 
   RowBox[{"NullSpace", "[", "Mpri", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "vecPrimaries", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Primaries", "[", 
    RowBox[{"H", ",", "HBAR"}], "]"}], "=", 
   RowBox[{"vecPrimaries", ".", "st"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8032166243486824`*^9, 3.803216687744105*^9}, 
   3.803216769875001*^9, {3.8032169541520767`*^9, 3.8032169941550646`*^9}, {
   3.803217760017088*^9, 3.8032177693242197`*^9}, {3.8032182324302096`*^9, 
   3.80321826568124*^9}, {3.80321870398804*^9, 3.8032187147542443`*^9}, {
   3.803223328521624*^9, 3.8032233335910654`*^9}, {3.80322663218984*^9, 
   3.803226641690364*^9}, {3.803522953893268*^9, 3.8035229541276827`*^9}, 
   3.8035628624730773`*^9, 3.803563039704023*^9, {3.8035643073115587`*^9, 
   3.803564335307703*^9}, {3.8037158195995464`*^9, 3.8037158227022395`*^9}, {
   3.806237008879382*^9, 3.8062370131868563`*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"e60e1936-2826-4170-9fd3-9a3779390d5b"],

Cell[BoxData["1011"], "Output",
 CellChangeTimes->{
  3.8032166896609726`*^9, 3.803216770636982*^9, 3.8032169612131753`*^9, 
   3.8032169955632906`*^9, 3.8032177700871496`*^9, 3.8032182014380856`*^9, {
   3.8032182457944336`*^9, 3.80321826646017*^9}, {3.8032187050950785`*^9, 
   3.8032187161096535`*^9}, 3.8032233363297048`*^9, 3.8032266436411705`*^9, 
   3.803258088813033*^9, 3.803258163622917*^9, 3.8034776557430677`*^9, 
   3.8035229551469107`*^9, 3.8035630184478464`*^9, 3.8035644092652273`*^9, 
   3.8037158879036837`*^9, 3.8062371077021184`*^9, 3.8063237686423264`*^9, 
   3.8063527436047754`*^9, 3.806523745046339*^9, 3.8283847515858965`*^9, 
   3.8310580692187557`*^9, 3.8316898924104013`*^9, 3.831745745391713*^9, 
   3.831767853156315*^9, 3.8328702956392717`*^9, 3.832946862140398*^9, 
   3.8330461496896963`*^9, 3.833046224046287*^9, 3.8333720801985817`*^9, 
   3.8340836006857014`*^9},
 CellLabel->
  "Out[207]=",ExpressionUUID->"04de9cad-712c-4060-9422-25fc5bcee6ad"],

Cell[BoxData["57"], "Output",
 CellChangeTimes->{
  3.8032166896609726`*^9, 3.803216770636982*^9, 3.8032169612131753`*^9, 
   3.8032169955632906`*^9, 3.8032177700871496`*^9, 3.8032182014380856`*^9, {
   3.8032182457944336`*^9, 3.80321826646017*^9}, {3.8032187050950785`*^9, 
   3.8032187161096535`*^9}, 3.8032233363297048`*^9, 3.8032266436411705`*^9, 
   3.803258088813033*^9, 3.803258163622917*^9, 3.8034776557430677`*^9, 
   3.8035229551469107`*^9, 3.8035630184478464`*^9, 3.8035644092652273`*^9, 
   3.8037158879036837`*^9, 3.8062371077021184`*^9, 3.8063237686423264`*^9, 
   3.8063527436047754`*^9, 3.806523745046339*^9, 3.8283847515858965`*^9, 
   3.8310580692187557`*^9, 3.8316898924104013`*^9, 3.831745745391713*^9, 
   3.831767853156315*^9, 3.8328702956392717`*^9, 3.832946862140398*^9, 
   3.8330461496896963`*^9, 3.833046224046287*^9, 3.8333720801985817`*^9, 
   3.8340836146500835`*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"59c9c3cd-b8d0-4caa-b59e-74c2ce359b22"]
}, Open  ]],

Cell[CellGroupData[{

Cell["R-charge", "Subsection",
 CellChangeTimes->{{3.803477857196226*^9, 
  3.803477858475767*^9}},ExpressionUUID->"76d3f0de-5370-4f0f-959d-\
fb9d93a361b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PrimariesRCharges", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"HasRCharge", "[", 
         RowBox[{"1", ",", "#"}], "]"}], ",", "1", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"HasRCharge", "[", 
           RowBox[{"0", ",", "#"}], "]"}], ",", "0", ",", "NA"}], "]"}]}], 
       "]"}], ",", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"HasRbCharge", "[", 
         RowBox[{"1", ",", "#"}], "]"}], ",", "1", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"HasRbCharge", "[", 
           RowBox[{"0", ",", "#"}], "]"}], ",", "0", ",", "NA"}], "]"}]}], 
       "]"}]}], "}"}], "&"}], "/@", 
   RowBox[{"Primaries", "[", 
    RowBox[{"H", ",", "HBAR"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.8035790414698143`*^9, 3.8035790953237553`*^9}, 
   3.8035794432009125`*^9, {3.80357947799531*^9, 3.8035795058248672`*^9}, {
   3.803579539377117*^9, 3.803579554346074*^9}, {3.8035796236745563`*^9, 
   3.803579632870956*^9}, {3.8037159062027316`*^9, 3.8037159141265364`*^9}, {
   3.806237033882515*^9, 3.806237039716914*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"63ff6ec6-fa4c-405a-b9f5-e2191085edb4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.803579102513523*^9, {3.8035794180381813`*^9, 3.803579445237426*^9}, {
   3.8035794822429934`*^9, 3.8035795094412284`*^9}, 3.8035795594195027`*^9, 
   3.803579638112934*^9, 3.8037159224283304`*^9, 3.806237120497937*^9, 
   3.8063237802493954`*^9, 3.8063527556924877`*^9, 3.806523758433545*^9, 
   3.8283847634225044`*^9, 3.831058080343508*^9, 3.831689898396327*^9, 
   3.831745750915806*^9, 3.8317678598896894`*^9, 3.8328703015560393`*^9, 
   3.832946872977151*^9, 3.833046230527829*^9, 3.833372086807352*^9, 
   3.8340836251346664`*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"87fce353-a656-43fd-9dda-9c85d8f60e60"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Count", "[", 
  RowBox[{"PrimariesRCharges", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{"PrimariesRCharges", ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{"PrimariesRCharges", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Count", "[", 
  RowBox[{"PrimariesRCharges", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}], "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.803579637299147*^9, 3.8035796922721004`*^9}, {
  3.8035797511360617`*^9, 3.8035797587477007`*^9}, {3.8037159212365184`*^9, 
  3.8037159260955286`*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"ed2d6246-5714-4027-8772-78e84cfafdcf"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{3.8035796513704715`*^9, 3.8035796933312693`*^9, 
  3.803579759658266*^9, 3.8037159267936525`*^9, 3.8063237804089646`*^9, 
  3.8063527558091774`*^9, 3.806523758511359*^9, 3.8283847635081873`*^9, 
  3.8310580804655757`*^9, 3.831689898448061*^9, 3.831745751008518*^9, 
  3.831767859975854*^9, 3.832870301650652*^9, 3.832946873007883*^9, 
  3.8330462306153436`*^9, 3.833372086858137*^9, 3.8340836252074966`*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"3857cd94-3547-4bae-a0d6-5e00b4421372"],

Cell[BoxData["11"], "Output",
 CellChangeTimes->{3.8035796513704715`*^9, 3.8035796933312693`*^9, 
  3.803579759658266*^9, 3.8037159267936525`*^9, 3.8063237804089646`*^9, 
  3.8063527558091774`*^9, 3.806523758511359*^9, 3.8283847635081873`*^9, 
  3.8310580804655757`*^9, 3.831689898448061*^9, 3.831745751008518*^9, 
  3.831767859975854*^9, 3.832870301650652*^9, 3.832946873007883*^9, 
  3.8330462306153436`*^9, 3.833372086858137*^9, 3.834083625214473*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"ff02ddd4-c608-410d-9cb6-b5ecebab2bf6"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{3.8035796513704715`*^9, 3.8035796933312693`*^9, 
  3.803579759658266*^9, 3.8037159267936525`*^9, 3.8063237804089646`*^9, 
  3.8063527558091774`*^9, 3.806523758511359*^9, 3.8283847635081873`*^9, 
  3.8310580804655757`*^9, 3.831689898448061*^9, 3.831745751008518*^9, 
  3.831767859975854*^9, 3.832870301650652*^9, 3.832946873007883*^9, 
  3.8330462306153436`*^9, 3.833372086858137*^9, 3.8340836252246156`*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"d9449902-92ef-426b-bad3-93ebf02e2a43"],

Cell[BoxData["28"], "Output",
 CellChangeTimes->{3.8035796513704715`*^9, 3.8035796933312693`*^9, 
  3.803579759658266*^9, 3.8037159267936525`*^9, 3.8063237804089646`*^9, 
  3.8063527558091774`*^9, 3.806523758511359*^9, 3.8283847635081873`*^9, 
  3.8310580804655757`*^9, 3.831689898448061*^9, 3.831745751008518*^9, 
  3.831767859975854*^9, 3.832870301650652*^9, 3.832946873007883*^9, 
  3.8330462306153436`*^9, 3.833372086858137*^9, 3.8340836252308083`*^9},
 CellLabel->
  "Out[215]=",ExpressionUUID->"75886e4b-4592-418a-b718-acfd76cdb7ef"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Primaries", "[", 
   RowBox[{"H", ",", "HBAR"}], "]"}], "[", 
  RowBox[{"[", "11", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8037159778241496`*^9, 3.803715982769918*^9}, {
  3.8037160231897964`*^9, 3.8037160233653283`*^9}, {3.80632383071856*^9, 
  3.80632383400253*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"da6f8fa2-8f12-4ca4-bfe6-ec2c95473d0a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "3", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "1", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "2", "}"}]}], "}"}]}], "}"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "3", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], "+", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "1", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "2", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], "-", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "2", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "1", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{3.803715983349369*^9, 3.8037160243247604`*^9, 
  3.806323780550533*^9, 3.806323834739502*^9, 3.8063527559158554`*^9, 
  3.806523758583167*^9, 3.828384763592232*^9, 3.8310580805655317`*^9, 
  3.83168989849551*^9, 3.8317457511383686`*^9, 3.831767860054736*^9, 
  3.832870301743327*^9, 3.8329468730260572`*^9, 3.833046230689839*^9, 
  3.833372086890606*^9, 3.8340836252956333`*^9},
 CellLabel->
  "Out[216]=",ExpressionUUID->"17a3c1b6-427e-4d20-8a34-b0d0c4970128"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Lifting Matrix Results", "Chapter",
 CellChangeTimes->{{3.803848360451437*^9, 3.803848361017951*^9}, {
  3.8283181164675674`*^9, 
  3.828318121638195*^9}},ExpressionUUID->"d316c2c6-1236-45ea-85c5-\
5f1e992d7236"],

Cell[CellGroupData[{

Cell["Lifting the Jhat currents h=1, hbar=0", "Subsection",
 CellChangeTimes->{{3.8055708088688364`*^9, 
  3.80557082064137*^9}},ExpressionUUID->"6752e4e0-f0d3-4588-83fa-\
228de61efe6f"],

Cell["\<\
Let\[CloseCurlyQuote]s test this by lifting one of the `flavor\
\[CloseCurlyQuote] symmetry generators with h=1, hbar=0. We take State[...] \
to be normalized, which leads to the additional normalization factors for the \
linear combinations.\
\>", "Text",
 CellChangeTimes->{{3.805302660234805*^9, 3.805302717855408*^9}, 
   3.8053728138263125`*^9, {3.8055893484228897`*^9, 
   3.805589379578556*^9}},ExpressionUUID->"bd052e9c-2745-459d-bfbf-\
360ec016d3bd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Jhatminus", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], "+", 
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "3"}], "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], "}"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Jhatplus", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], "+", 
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "4"}], "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], "}"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Jhat3", "=", 
  RowBox[{
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "3", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], "}"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Jhat3mod", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"State", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], "+", 
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "4"}], "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], "}"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JhatStates", "=", 
   RowBox[{"{", 
    RowBox[{"Jhatminus", ",", "Jhat3", ",", "Jhatplus"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8053027345462103`*^9, 3.8053027387263665`*^9}, {
   3.8055704067012105`*^9, 3.8055704282296796`*^9}, {3.8055704941593685`*^9, 
   3.805570499809267*^9}, 3.805589291919947*^9, {3.805589382924651*^9, 
   3.8055894135557203`*^9}, {3.8055894643778267`*^9, 3.805589474173642*^9}, {
   3.8057203917449217`*^9, 3.805720409473566*^9}, {3.805721064758441*^9, 
   3.8057210650057774`*^9}, {3.806413948534758*^9, 3.8064139666448956`*^9}, {
   3.8064140783317537`*^9, 3.8064141350240664`*^9}, {3.828378840241995*^9, 
   3.828378861867256*^9}, {3.8314730457042127`*^9, 3.8314730714383593`*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"25f060c3-3d7a-48ea-b293-4638c592f401"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "2", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "3", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], "+", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.805302739738098*^9, 3.805372275175156*^9, 3.8053726755346675`*^9, 
   3.805547255099799*^9, 3.805559409689288*^9, {3.8055704180917416`*^9, 
   3.805570430997269*^9}, 3.805570500284998*^9, 3.805589417561075*^9, {
   3.8055894670805645`*^9, 3.8055894767218103`*^9}, 3.8055913358613997`*^9, 
   3.805591387293873*^9, 3.8055914418230577`*^9, 3.8056361906608524`*^9, 
   3.8057204185871887`*^9, 3.8057210657527833`*^9, 3.8061668190528955`*^9, 
   3.8061722417250156`*^9, 3.8061858689560785`*^9, 3.8062748678948355`*^9, 
   3.80632866794797*^9, 3.8064140946887145`*^9, {3.806414136103181*^9, 
   3.8064141465233173`*^9}, 3.806428242461023*^9, 3.806428298193986*^9, 
   3.8064283441840067`*^9, 3.806522945524901*^9, 3.8068649771346235`*^9, 
   3.82837886290032*^9, 3.8283830198402395`*^9, 3.829701985855096*^9, 
   3.8303494780719*^9, 3.830470614890337*^9, 3.830470706692174*^9, 
   3.8309939315604067`*^9, 3.830994038890703*^9, {3.830994073385683*^9, 
   3.8309941023372393`*^9}, 3.8309941556267815`*^9, 3.830994218490044*^9, 
   3.8310392044982977`*^9, 3.8310395029237785`*^9, 3.8310401351685057`*^9, 
   3.831054183509076*^9, 3.8310542306309857`*^9, 3.831149444104292*^9, 
   3.8312406251441746`*^9, 3.831471139659026*^9, 3.8314730718906155`*^9, 
   3.8316811866768055`*^9, 3.831688535064145*^9, 3.8317454951971045`*^9, 
   3.831745615238045*^9, 3.8317678601233*^9, 3.832870301832125*^9, 
   3.8329419204912996`*^9, 3.832942051753331*^9, 3.8329468730385175`*^9, 
   3.8330462307586527`*^9, 3.8340836253505473`*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"611e4678-c687-4386-b55c-d7bcda293842"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "4", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], "+", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "4"}], "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.805302739738098*^9, 3.805372275175156*^9, 3.8053726755346675`*^9, 
   3.805547255099799*^9, 3.805559409689288*^9, {3.8055704180917416`*^9, 
   3.805570430997269*^9}, 3.805570500284998*^9, 3.805589417561075*^9, {
   3.8055894670805645`*^9, 3.8055894767218103`*^9}, 3.8055913358613997`*^9, 
   3.805591387293873*^9, 3.8055914418230577`*^9, 3.8056361906608524`*^9, 
   3.8057204185871887`*^9, 3.8057210657527833`*^9, 3.8061668190528955`*^9, 
   3.8061722417250156`*^9, 3.8061858689560785`*^9, 3.8062748678948355`*^9, 
   3.80632866794797*^9, 3.8064140946887145`*^9, {3.806414136103181*^9, 
   3.8064141465233173`*^9}, 3.806428242461023*^9, 3.806428298193986*^9, 
   3.8064283441840067`*^9, 3.806522945524901*^9, 3.8068649771346235`*^9, 
   3.82837886290032*^9, 3.8283830198402395`*^9, 3.829701985855096*^9, 
   3.8303494780719*^9, 3.830470614890337*^9, 3.830470706692174*^9, 
   3.8309939315604067`*^9, 3.830994038890703*^9, {3.830994073385683*^9, 
   3.8309941023372393`*^9}, 3.8309941556267815`*^9, 3.830994218490044*^9, 
   3.8310392044982977`*^9, 3.8310395029237785`*^9, 3.8310401351685057`*^9, 
   3.831054183509076*^9, 3.8310542306309857`*^9, 3.831149444104292*^9, 
   3.8312406251441746`*^9, 3.831471139659026*^9, 3.8314730718906155`*^9, 
   3.8316811866768055`*^9, 3.831688535064145*^9, 3.8317454951971045`*^9, 
   3.831745615238045*^9, 3.8317678601233*^9, 3.832870301832125*^9, 
   3.8329419204912996`*^9, 3.832942051753331*^9, 3.8329468730385175`*^9, 
   3.8330462307586527`*^9, 3.8340836253601785`*^9},
 CellLabel->
  "Out[218]=",ExpressionUUID->"51538d62-7dfd-426c-969c-b525b95aea9d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "-", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}], "+", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.805302739738098*^9, 3.805372275175156*^9, 3.8053726755346675`*^9, 
   3.805547255099799*^9, 3.805559409689288*^9, {3.8055704180917416`*^9, 
   3.805570430997269*^9}, 3.805570500284998*^9, 3.805589417561075*^9, {
   3.8055894670805645`*^9, 3.8055894767218103`*^9}, 3.8055913358613997`*^9, 
   3.805591387293873*^9, 3.8055914418230577`*^9, 3.8056361906608524`*^9, 
   3.8057204185871887`*^9, 3.8057210657527833`*^9, 3.8061668190528955`*^9, 
   3.8061722417250156`*^9, 3.8061858689560785`*^9, 3.8062748678948355`*^9, 
   3.80632866794797*^9, 3.8064140946887145`*^9, {3.806414136103181*^9, 
   3.8064141465233173`*^9}, 3.806428242461023*^9, 3.806428298193986*^9, 
   3.8064283441840067`*^9, 3.806522945524901*^9, 3.8068649771346235`*^9, 
   3.82837886290032*^9, 3.8283830198402395`*^9, 3.829701985855096*^9, 
   3.8303494780719*^9, 3.830470614890337*^9, 3.830470706692174*^9, 
   3.8309939315604067`*^9, 3.830994038890703*^9, {3.830994073385683*^9, 
   3.8309941023372393`*^9}, 3.8309941556267815`*^9, 3.830994218490044*^9, 
   3.8310392044982977`*^9, 3.8310395029237785`*^9, 3.8310401351685057`*^9, 
   3.831054183509076*^9, 3.8310542306309857`*^9, 3.831149444104292*^9, 
   3.8312406251441746`*^9, 3.831471139659026*^9, 3.8314730718906155`*^9, 
   3.8316811866768055`*^9, 3.831688535064145*^9, 3.8317454951971045`*^9, 
   3.831745615238045*^9, 3.8317678601233*^9, 3.832870301832125*^9, 
   3.8329419204912996`*^9, 3.832942051753331*^9, 3.8329468730385175`*^9, 
   3.8330462307586527`*^9, 3.8340836253681498`*^9},
 CellLabel->
  "Out[219]=",ExpressionUUID->"9a572c31-7f2e-4fa9-af4d-71a4358d87a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"State", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}], ",", 
        RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}], "+", 
  RowBox[{"State", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}], ",", 
       RowBox[{"{", "}"}]}], "}"}]}], "}"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.805302739738098*^9, 3.805372275175156*^9, 3.8053726755346675`*^9, 
   3.805547255099799*^9, 3.805559409689288*^9, {3.8055704180917416`*^9, 
   3.805570430997269*^9}, 3.805570500284998*^9, 3.805589417561075*^9, {
   3.8055894670805645`*^9, 3.8055894767218103`*^9}, 3.8055913358613997`*^9, 
   3.805591387293873*^9, 3.8055914418230577`*^9, 3.8056361906608524`*^9, 
   3.8057204185871887`*^9, 3.8057210657527833`*^9, 3.8061668190528955`*^9, 
   3.8061722417250156`*^9, 3.8061858689560785`*^9, 3.8062748678948355`*^9, 
   3.80632866794797*^9, 3.8064140946887145`*^9, {3.806414136103181*^9, 
   3.8064141465233173`*^9}, 3.806428242461023*^9, 3.806428298193986*^9, 
   3.8064283441840067`*^9, 3.806522945524901*^9, 3.8068649771346235`*^9, 
   3.82837886290032*^9, 3.8283830198402395`*^9, 3.829701985855096*^9, 
   3.8303494780719*^9, 3.830470614890337*^9, 3.830470706692174*^9, 
   3.8309939315604067`*^9, 3.830994038890703*^9, {3.830994073385683*^9, 
   3.8309941023372393`*^9}, 3.8309941556267815`*^9, 3.830994218490044*^9, 
   3.8310392044982977`*^9, 3.8310395029237785`*^9, 3.8310401351685057`*^9, 
   3.831054183509076*^9, 3.8310542306309857`*^9, 3.831149444104292*^9, 
   3.8312406251441746`*^9, 3.831471139659026*^9, 3.8314730718906155`*^9, 
   3.8316811866768055`*^9, 3.831688535064145*^9, 3.8317454951971045`*^9, 
   3.831745615238045*^9, 3.8317678601233*^9, 3.832870301832125*^9, 
   3.8329419204912996`*^9, 3.832942051753331*^9, 3.8329468730385175`*^9, 
   3.8330462307586527`*^9, 3.834083625374188*^9},
 CellLabel->
  "Out[220]=",ExpressionUUID->"07705769-bbbd-46cd-a307-8e7ee3658e01"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"Length", "[", "JhatStates", "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", "i", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "i"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"MLift", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "=", 
          RowBox[{"NormLiftMatrix", "[", 
           RowBox[{
            RowBox[{"JhatStates", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"HermiteConj", "[", 
             RowBox[{"JhatStates", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", "1"}], "]"}]}], ";",
          "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"MLift", "[", 
           RowBox[{"j", ",", "i"}], "]"}], "=", 
          RowBox[{"MLift", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
       "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.831473076309019*^9, 3.8314731162892475`*^9}},
 CellLabel->
  "In[222]:=",ExpressionUUID->"11cdbc87-3195-4f7c-b940-21b550785771"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{{3.8314730956320276`*^9, 3.8314731182314296`*^9}, 
   3.831681186765886*^9, 3.8316885351344833`*^9, 3.8317454953144608`*^9, 
   3.8317456152956305`*^9, 3.831767860198699*^9, 3.8328703019410686`*^9, 
   3.8329419206460805`*^9, 3.832942051889268*^9, 3.8329468730633945`*^9, 
   3.8330462308437557`*^9, 3.8340836254393682`*^9},
 CellLabel->
  "During evaluation of \
In[222]:=",ExpressionUUID->"5199cc51-65df-44a2-bb43-a96545543c00"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.8314730956320276`*^9, 3.8314731182314296`*^9}, 
   3.831681186765886*^9, 3.8316885351344833`*^9, 3.8317454953144608`*^9, 
   3.8317456152956305`*^9, 3.831767860198699*^9, 3.8328703019410686`*^9, 
   3.8329419206460805`*^9, 3.832942051889268*^9, 3.8329468730633945`*^9, 
   3.8330462308437557`*^9, 3.834083627862213*^9},
 CellLabel->
  "During evaluation of \
In[222]:=",ExpressionUUID->"6c26eccc-1ebc-4095-ba3d-bd229d6c627f"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{{3.8314730956320276`*^9, 3.8314731182314296`*^9}, 
   3.831681186765886*^9, 3.8316885351344833`*^9, 3.8317454953144608`*^9, 
   3.8317456152956305`*^9, 3.831767860198699*^9, 3.8328703019410686`*^9, 
   3.8329419206460805`*^9, 3.832942051889268*^9, 3.8329468730633945`*^9, 
   3.8330462308437557`*^9, 3.8340836341978593`*^9},
 CellLabel->
  "During evaluation of \
In[222]:=",ExpressionUUID->"43317133-1c05-4ebe-bbbe-2b4f5e79790f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"9.78125`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{{3.831473095638846*^9, 3.831473120314274*^9}, 
   3.8316811891140947`*^9, 3.8316885373110905`*^9, 3.8317454979823885`*^9, 
   3.8317456175113573`*^9, 3.83176786394271*^9, 3.8328703101679068`*^9, 
   3.832941924305537*^9, 3.832942054956115*^9, 3.8329468788576164`*^9, 
   3.833046235422533*^9, 3.834083637034655*^9},
 CellLabel->
  "Out[222]=",ExpressionUUID->"87b6284d-846b-4bab-b721-6ae1ad0e9155"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"MLiftMatrix", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"MLift", "[", 
     RowBox[{"i", ",", "j"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"NN", "*", "%"}], ",", 
    RowBox[{"NN", "\[Rule]", "Infinity"}]}], "]"}], "/", "NN"}]}], "Input",
 CellChangeTimes->{{3.831473154230151*^9, 3.8314731762782717`*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"810037a1-3e96-4d90-a57d-dfb0427a6eab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}], 
      SqrtBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}]}], ")"}], "2"]]], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{"2", " ", "\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}], 
      SqrtBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}]}], ")"}], "2"]]], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}], 
      SqrtBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}]}], ")"}], "2"]]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.831473156722935*^9, 3.831473177148909*^9}, 
   3.8316811892338953`*^9, 3.8316885374268837`*^9, 3.831745498113061*^9, 
   3.8317456175987988`*^9, 3.831767864085432*^9, 3.832870310459998*^9, 
   3.832941924410141*^9, 3.832942055051307*^9, 3.832946878941989*^9, 
   3.833046235630096*^9, 3.8340836374630923`*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"79d00471-a91a-4b0f-89a6-5897cce4c501"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", "NN"], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["\[Pi]", "NN"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["\[Pi]", "NN"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.831473156722935*^9, 3.831473177148909*^9}, 
   3.8316811892338953`*^9, 3.8316885374268837`*^9, 3.831745498113061*^9, 
   3.8317456175987988`*^9, 3.831767864085432*^9, 3.832870310459998*^9, 
   3.832941924410141*^9, 3.832942055051307*^9, 3.832946878941989*^9, 
   3.833046235630096*^9, 3.8340836415062*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"bc9753f3-12bd-4712-bedf-7ecaca4c5ff5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Lift h=1, hbar=1/2 states", "Subsection",
 CellChangeTimes->{{3.805715335966362*^9, 
  3.805715344005864*^9}},ExpressionUUID->"995eef4d-a44b-4cfe-aabb-\
df16d66bc3dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NormPrimaries", "[", 
    RowBox[{"1", ",", 
     RowBox[{"1", "/", "2"}]}], "]"}], "=", 
   RowBox[{"NormalizeState", "/@", 
    RowBox[{"Primaries", "[", 
     RowBox[{"1", ",", 
      RowBox[{"1", "/", "2"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.805730021860618*^9, 3.8057300276757817`*^9}, {
  3.8061861739156027`*^9, 3.806186200828597*^9}, {3.8063298927945185`*^9, 
  3.8063298937230406`*^9}, {3.8064142300420094`*^9, 3.8064142509286623`*^9}, {
  3.8297020703058963`*^9, 3.829702072908862*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"c4d4a841-7a6b-4fcf-b778-d26c8bbca4ab"],

Cell[CellGroupData[{

Cell["Lifting matrix ", "Subsubsection",
 CellChangeTimes->{{3.806414969315544*^9, 3.8064149793447227`*^9}, 
   3.831767965842368*^9},ExpressionUUID->"3e4e01fe-3937-4a41-a4a5-\
30e667d0c0cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Timing", "[", 
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", 
      RowBox[{"Length", "[", 
       RowBox[{"Primaries", "[", 
        RowBox[{"1", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}], "]"}]}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", "i", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "\[LessEqual]", "i"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"MLift", "[", 
           RowBox[{"i", ",", "j"}], "]"}], "=", 
          RowBox[{"NormLiftMatrix", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Primaries", "[", 
              RowBox[{"1", ",", 
               RowBox[{"1", "/", "2"}]}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"HermiteConj", "[", 
             RowBox[{
              RowBox[{"Primaries", "[", 
               RowBox[{"1", ",", 
                RowBox[{"1", "/", "2"}]}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"MLift", "[", 
           RowBox[{"j", ",", "i"}], "]"}], "=", 
          RowBox[{"MLift", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
       "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], "]"}]], "Input",
 CellChangeTimes->{{3.805737578789008*^9, 3.8057377222332044`*^9}, {
   3.8063298390001264`*^9, 3.806329842237439*^9}, {3.806414575832389*^9, 
   3.806414617961735*^9}, 3.806414941435128*^9, {3.806447513853652*^9, 
   3.8064476127960787`*^9}, {3.8065236843067827`*^9, 3.8065236929376984`*^9}, 
   3.831745913604604*^9},
 CellLabel->
  "In[226]:=",ExpressionUUID->"722d5ff5-4868-4c3c-82c2-a9a4a798e4fb"],

Cell[CellGroupData[{

Cell[BoxData["1"], "Print",
 CellChangeTimes->{3.805737734408687*^9, 3.8061862626861873`*^9, 
  3.806414618689781*^9, 3.806447620007794*^9, 3.806523758749687*^9, 
  3.828384783898449*^9, 3.829702012857*^9, 3.8297020842861657`*^9, 
  3.830994130948428*^9, 3.8309941795640883`*^9, 3.8309942428572054`*^9, 
  3.8310581053164153`*^9, 3.831149490176508*^9, 3.831150939106557*^9, 
  3.8312406804974227`*^9, 3.8316886755884886`*^9, 3.8317456964630795`*^9, 
  3.8317458770290527`*^9, 3.831745914392981*^9, 3.831767879345028*^9, 
  3.832870346432384*^9, 3.832942128138341*^9, 3.8329468801966653`*^9, 
  3.833046236894147*^9, 3.8340836419796576`*^9},
 CellLabel->
  "During evaluation of \
In[226]:=",ExpressionUUID->"7760c564-78bf-44da-b34d-b3c8954f1eb5"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{3.805737734408687*^9, 3.8061862626861873`*^9, 
  3.806414618689781*^9, 3.806447620007794*^9, 3.806523758749687*^9, 
  3.828384783898449*^9, 3.829702012857*^9, 3.8297020842861657`*^9, 
  3.830994130948428*^9, 3.8309941795640883`*^9, 3.8309942428572054`*^9, 
  3.8310581053164153`*^9, 3.831149490176508*^9, 3.831150939106557*^9, 
  3.8312406804974227`*^9, 3.8316886755884886`*^9, 3.8317456964630795`*^9, 
  3.8317458770290527`*^9, 3.831745914392981*^9, 3.831767879345028*^9, 
  3.832870346432384*^9, 3.832942128138341*^9, 3.8329468801966653`*^9, 
  3.833046236894147*^9, 3.834083806595152*^9},
 CellLabel->
  "During evaluation of \
In[226]:=",ExpressionUUID->"250373a1-b981-4fc4-ab9d-f7c463bf3629"],

Cell[BoxData["3"], "Print",
 CellChangeTimes->{3.805737734408687*^9, 3.8061862626861873`*^9, 
  3.806414618689781*^9, 3.806447620007794*^9, 3.806523758749687*^9, 
  3.828384783898449*^9, 3.829702012857*^9, 3.8297020842861657`*^9, 
  3.830994130948428*^9, 3.8309941795640883`*^9, 3.8309942428572054`*^9, 
  3.8310581053164153`*^9, 3.831149490176508*^9, 3.831150939106557*^9, 
  3.8312406804974227`*^9, 3.8316886755884886`*^9, 3.8317456964630795`*^9, 
  3.8317458770290527`*^9, 3.831745914392981*^9, 3.831767879345028*^9, 
  3.832870346432384*^9, 3.832942128138341*^9, 3.8329468801966653`*^9, 
  3.833046236894147*^9, 3.834083904915058*^9},
 CellLabel->
  "During evaluation of \
In[226]:=",ExpressionUUID->"f4330638-32b3-4209-809b-2c647bbe6c1f"],

Cell[BoxData["4"], "Print",
 CellChangeTimes->{3.805737734408687*^9, 3.8061862626861873`*^9, 
  3.806414618689781*^9, 3.806447620007794*^9, 3.806523758749687*^9, 
  3.828384783898449*^9, 3.829702012857*^9, 3.8297020842861657`*^9, 
  3.830994130948428*^9, 3.8309941795640883`*^9, 3.8309942428572054`*^9, 
  3.8310581053164153`*^9, 3.831149490176508*^9, 3.831150939106557*^9, 
  3.8312406804974227`*^9, 3.8316886755884886`*^9, 3.8317456964630795`*^9, 
  3.8317458770290527`*^9, 3.831745914392981*^9, 3.831767879345028*^9, 
  3.832870346432384*^9, 3.832942128138341*^9, 3.8329468801966653`*^9, 
  3.833046236894147*^9, 3.8340839256632457`*^9},
 CellLabel->
  "During evaluation of \
In[226]:=",ExpressionUUID->"469e158e-8c7d-461b-93c7-2eb7cd28c76a"],

Cell[BoxData["5"], "Print",
 CellChangeTimes->{3.805737734408687*^9, 3.8061862626861873`*^9, 
  3.806414618689781*^9, 3.806447620007794*^9, 3.806523758749687*^9, 
  3.828384783898449*^9, 3.829702012857*^9, 3.8297020842861657`*^9, 
  3.830994130948428*^9, 3.8309941795640883`*^9, 3.8309942428572054`*^9, 
  3.8310581053164153`*^9, 3.831149490176508*^9, 3.831150939106557*^9, 
  3.8312406804974227`*^9, 3.8316886755884886`*^9, 3.8317456964630795`*^9, 
  3.8317458770290527`*^9, 3.831745914392981*^9, 3.831767879345028*^9, 
  3.832870346432384*^9, 3.832942128138341*^9, 3.8329468801966653`*^9, 
  3.833046236894147*^9, 3.8340839422750673`*^9},
 CellLabel->
  "During evaluation of \
In[226]:=",ExpressionUUID->"9a4dea34-d010-4015-b7b0-9f3310460e68"],

Cell[BoxData["6"], "Print",
 CellChangeTimes->{3.805737734408687*^9, 3.8061862626861873`*^9, 
  3.806414618689781*^9, 3.806447620007794*^9, 3.806523758749687*^9, 
  3.828384783898449*^9, 3.829702012857*^9, 3.8297020842861657`*^9, 
  3.830994130948428*^9, 3.8309941795640883`*^9, 3.8309942428572054`*^9, 
  3.8310581053164153`*^9, 3.831149490176508*^9, 3.831150939106557*^9, 
  3.8312406804974227`*^9, 3.8316886755884886`*^9, 3.8317456964630795`*^9, 
  3.8317458770290527`*^9, 3.831745914392981*^9, 3.831767879345028*^9, 
  3.832870346432384*^9, 3.832942128138341*^9, 3.8329468801966653`*^9, 
  3.833046236894147*^9, 3.8340839626829815`*^9},
 CellLabel->
  "During evaluation of \
In[226]:=",ExpressionUUID->"1487e1af-0d63-4fc4-b7c4-4393cc847415"],

Cell[BoxData["7"], "Print",
 CellChangeTimes->{3.805737734408687*^9, 3.8061862626861873`*^9, 
  3.806414618689781*^9, 3.806447620007794*^9, 3.806523758749687*^9, 
  3.828384783898449*^9, 3.829702012857*^9, 3.8297020842861657`*^9, 
  3.830994130948428*^9, 3.8309941795640883`*^9, 3.8309942428572054`*^9, 
  3.8310581053164153`*^9, 3.831149490176508*^9, 3.831150939106557*^9, 
  3.8312406804974227`*^9, 3.8316886755884886`*^9, 3.8317456964630795`*^9, 
  3.8317458770290527`*^9, 3.831745914392981*^9, 3.831767879345028*^9, 
  3.832870346432384*^9, 3.832942128138341*^9, 3.8329468801966653`*^9, 
  3.833046236894147*^9, 3.834083985179298*^9},
 CellLabel->
  "During evaluation of \
In[226]:=",ExpressionUUID->"3089ffd9-0577-46de-8039-9041df077655"],

Cell[BoxData["8"], "Print",
 CellChangeTimes->{3.805737734408687*^9, 3.8061862626861873`*^9, 
  3.806414618689781*^9, 3.806447620007794*^9, 3.806523758749687*^9, 
  3.828384783898449*^9, 3.829702012857*^9, 3.8297020842861657`*^9, 
  3.830994130948428*^9, 3.8309941795640883`*^9, 3.8309942428572054`*^9, 
  3.8310581053164153`*^9, 3.831149490176508*^9, 3.831150939106557*^9, 
  3.8312406804974227`*^9, 3.8316886755884886`*^9, 3.8317456964630795`*^9, 
  3.8317458770290527`*^9, 3.831745914392981*^9, 3.831767879345028*^9, 
  3.832870346432384*^9, 3.832942128138341*^9, 3.8329468801966653`*^9, 
  3.833046236894147*^9, 3.834084008437256*^9},
 CellLabel->
  "During evaluation of \
In[226]:=",ExpressionUUID->"b63f2ccf-3de5-4975-84ec-1bcda30c50cb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"350.875`", ",", "Null"}], "}"}]], "Output",
 CellChangeTimes->{3.806447839465629*^9, 3.80652395478733*^9, 
  3.8283850178877993`*^9, 3.829702031985205*^9, 3.8297022713155513`*^9, 
  3.83099413096846*^9, 3.8309941795781364`*^9, 3.8309942428692274`*^9, 
  3.8310581598998084`*^9, 3.83114960384171*^9, 3.831151059884653*^9, 
  3.8312407274619923`*^9, 3.83168872318196*^9, 3.8317456964797125`*^9, 
  3.831745910255538*^9, 3.831746097265509*^9, 3.8317681021129217`*^9, 
  3.8328708492056074`*^9, 3.8329425172828383`*^9, 3.832947093955697*^9, 
  3.8330465256049423`*^9, 3.8340840307168393`*^9},
 CellLabel->
  "Out[226]=",ExpressionUUID->"6c69a94d-2c5a-4975-8623-b06dad70a514"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MLiftMatrix", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"MLift", "[", 
     RowBox[{"i", ",", "j"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "8"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "1", ",", "8"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{3.8064478696255655`*^9},
 CellLabel->
  "In[227]:=",ExpressionUUID->"bea949a2-9ae9-4ccf-8eef-55760e6b0929"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[Pi]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "+", 
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}],
            "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], 
             "3"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}]], "+", 
       RowBox[{"2", " ", "\[Pi]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}]}], "+", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}]}], 
      SqrtBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}]}], ")"}], "2"]]], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", "\[Pi]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "+", 
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}],
            "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], 
             "3"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}]], "+", 
       RowBox[{"2", " ", "\[Pi]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}]}], "+", 
       RowBox[{"\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}]}], 
      SqrtBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}]}], ")"}], "2"]]], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "\[Pi]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "+", 
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}],
            "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], 
             "3"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}]}]], "+", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}]}], 
      SqrtBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}]}], ")"}], "2"]]], ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "\[Pi]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "+", 
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}],
            "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], 
             "3"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}]}]], "+", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}]}], 
      SqrtBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}]}], ")"}], "2"]]], ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "\[Pi]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "+", 
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}],
            "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], 
             "3"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}]}]], "+", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}]}], 
      SqrtBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}]}], ")"}], "2"]]], ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "\[Pi]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "+", 
       FractionBox[
        RowBox[{"\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}],
            "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], 
             "3"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}]}]], "+", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}]}], 
      SqrtBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], " ", 
           RowBox[{"NN", "!"}]}]}], ")"}], "2"]]], ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.806447870199026*^9, 3.806523980614293*^9, 
  3.828385018187873*^9, 3.8283850576877937`*^9, 3.8297022714173727`*^9, 
  3.8309941310373435`*^9, 3.830994179649886*^9, 3.830994242941022*^9, 
  3.8310581600243464`*^9, 3.8311496038956203`*^9, 3.8311510600057154`*^9, 
  3.831240727536349*^9, 3.8316887233183513`*^9, 3.8317456965324693`*^9, 
  3.831746097345301*^9, 3.8317681022761884`*^9, 3.832870849261364*^9, 
  3.8329425175727563`*^9, 3.832947094108848*^9, 3.8330465257799335`*^9, 
  3.834084030790209*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"8c985937-f309-4cf2-93f2-fec2a22a5054"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"MLiftMatrix", ",", 
   RowBox[{
    RowBox[{"NN", "\[Element]", "Integers"}], "&&", 
    RowBox[{"NN", ">", "3"}]}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.831817116819358*^9, {3.831817230800787*^9, 3.8318172316494546`*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"67079c28-ce9d-454f-b636-fb3c96d5be09"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         SuperscriptBox["NN", "2"]}], ")"}], " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", 
       SuperscriptBox["NN", "2"]}]], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         SuperscriptBox["NN", "2"]}], ")"}], " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", 
       SuperscriptBox["NN", "2"]}]], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         SuperscriptBox["NN", "2"]}], ")"}], " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", 
       SuperscriptBox["NN", "2"]}]], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         SuperscriptBox["NN", "2"]}], ")"}], " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", 
       SuperscriptBox["NN", "2"]}]], ",", "0", ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         SuperscriptBox["NN", "2"]}], ")"}], " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", 
       SuperscriptBox["NN", "2"]}]], ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         SuperscriptBox["NN", "2"]}], ")"}], " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", 
       SuperscriptBox["NN", "2"]}]], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.8318170758746033`*^9, 3.831817117789262*^9, 
  3.8318172322522*^9, 3.831817266610927*^9, 3.832870849781767*^9, 
  3.8329425177926702`*^9, 3.832947094310381*^9, 3.8330465260416913`*^9, 
  3.834084031022444*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"ee10a620-5b77-49e4-a6eb-b8e288b85d84"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"%", ",", 
   RowBox[{"{", 
    RowBox[{"NN", ",", "Infinity", ",", "4"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8064479033773117`*^9, 3.806447919386533*^9}, {
  3.831817242297179*^9, 3.831817264322418*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"47a57e0f-c924-4747-9ac7-466ec7effca0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     InterpretationBox[
      RowBox[{
       FractionBox["\[Pi]", 
        RowBox[{"2", " ", "NN"}]], "+", 
       FractionBox["\[Pi]", 
        RowBox[{"2", " ", 
         SuperscriptBox["NN", "2"]}]], "-", 
       FractionBox[
        RowBox[{"7", " ", "\[Pi]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["NN", "3"]}]], "-", 
       FractionBox[
        RowBox[{"7", " ", "\[Pi]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["NN", "4"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "NN"], "]"}], "5"],
        SeriesData[$CellContext`NN, 
         DirectedInfinity[1], {}, 1, 5, 1],
        Editable->False]}],
      SeriesData[$CellContext`NN, 
       DirectedInfinity[1], {
       Rational[1, 2] Pi, Rational[1, 2] Pi, Rational[-7, 2] Pi, 
        Rational[-7, 2] Pi}, 1, 5, 1],
      Editable->False], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     InterpretationBox[
      RowBox[{
       FractionBox["\[Pi]", 
        RowBox[{"2", " ", "NN"}]], "+", 
       FractionBox["\[Pi]", 
        RowBox[{"2", " ", 
         SuperscriptBox["NN", "2"]}]], "-", 
       FractionBox[
        RowBox[{"7", " ", "\[Pi]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["NN", "3"]}]], "-", 
       FractionBox[
        RowBox[{"7", " ", "\[Pi]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["NN", "4"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "NN"], "]"}], "5"],
        SeriesData[$CellContext`NN, 
         DirectedInfinity[1], {}, 1, 5, 1],
        Editable->False]}],
      SeriesData[$CellContext`NN, 
       DirectedInfinity[1], {
       Rational[1, 2] Pi, Rational[1, 2] Pi, Rational[-7, 2] Pi, 
        Rational[-7, 2] Pi}, 1, 5, 1],
      Editable->False], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     InterpretationBox[
      RowBox[{
       FractionBox["\[Pi]", 
        RowBox[{"2", " ", "NN"}]], "+", 
       FractionBox["\[Pi]", 
        RowBox[{"2", " ", 
         SuperscriptBox["NN", "2"]}]], "-", 
       FractionBox[
        RowBox[{"7", " ", "\[Pi]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["NN", "3"]}]], "-", 
       FractionBox[
        RowBox[{"7", " ", "\[Pi]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["NN", "4"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "NN"], "]"}], "5"],
        SeriesData[$CellContext`NN, 
         DirectedInfinity[1], {}, 1, 5, 1],
        Editable->False]}],
      SeriesData[$CellContext`NN, 
       DirectedInfinity[1], {
       Rational[1, 2] Pi, Rational[1, 2] Pi, Rational[-7, 2] Pi, 
        Rational[-7, 2] Pi}, 1, 5, 1],
      Editable->False], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     InterpretationBox[
      RowBox[{
       FractionBox["\[Pi]", 
        RowBox[{"2", " ", "NN"}]], "+", 
       FractionBox["\[Pi]", 
        RowBox[{"2", " ", 
         SuperscriptBox["NN", "2"]}]], "-", 
       FractionBox[
        RowBox[{"7", " ", "\[Pi]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["NN", "3"]}]], "-", 
       FractionBox[
        RowBox[{"7", " ", "\[Pi]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["NN", "4"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "NN"], "]"}], "5"],
        SeriesData[$CellContext`NN, 
         DirectedInfinity[1], {}, 1, 5, 1],
        Editable->False]}],
      SeriesData[$CellContext`NN, 
       DirectedInfinity[1], {
       Rational[1, 2] Pi, Rational[1, 2] Pi, Rational[-7, 2] Pi, 
        Rational[-7, 2] Pi}, 1, 5, 1],
      Editable->False], ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
     InterpretationBox[
      RowBox[{
       FractionBox["\[Pi]", 
        RowBox[{"2", " ", "NN"}]], "+", 
       FractionBox["\[Pi]", 
        RowBox[{"2", " ", 
         SuperscriptBox["NN", "2"]}]], "-", 
       FractionBox[
        RowBox[{"7", " ", "\[Pi]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["NN", "3"]}]], "-", 
       FractionBox[
        RowBox[{"7", " ", "\[Pi]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["NN", "4"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "NN"], "]"}], "5"],
        SeriesData[$CellContext`NN, 
         DirectedInfinity[1], {}, 1, 5, 1],
        Editable->False]}],
      SeriesData[$CellContext`NN, 
       DirectedInfinity[1], {
       Rational[1, 2] Pi, Rational[1, 2] Pi, Rational[-7, 2] Pi, 
        Rational[-7, 2] Pi}, 1, 5, 1],
      Editable->False], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     InterpretationBox[
      RowBox[{
       FractionBox["\[Pi]", 
        RowBox[{"2", " ", "NN"}]], "+", 
       FractionBox["\[Pi]", 
        RowBox[{"2", " ", 
         SuperscriptBox["NN", "2"]}]], "-", 
       FractionBox[
        RowBox[{"7", " ", "\[Pi]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["NN", "3"]}]], "-", 
       FractionBox[
        RowBox[{"7", " ", "\[Pi]"}], 
        RowBox[{"2", " ", 
         SuperscriptBox["NN", "4"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "NN"], "]"}], "5"],
        SeriesData[$CellContext`NN, 
         DirectedInfinity[1], {}, 1, 5, 1],
        Editable->False]}],
      SeriesData[$CellContext`NN, 
       DirectedInfinity[1], {
       Rational[1, 2] Pi, Rational[1, 2] Pi, Rational[-7, 2] Pi, 
        Rational[-7, 2] Pi}, 1, 5, 1],
      Editable->False], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.806447920345932*^9, 3.806523985601918*^9, 3.82838501842787*^9, 
   3.828385060784642*^9, 3.829702271644556*^9, 3.830994131214161*^9, 
   3.830994179778578*^9, 3.830994243063696*^9, 3.8310581602141685`*^9, 
   3.831149608083584*^9, 3.83115106483913*^9, 3.8312407289116364`*^9, 
   3.8316887257098627`*^9, 3.831745697046261*^9, 3.831746103072649*^9, 
   3.8317681115197883`*^9, {3.8318172603166647`*^9, 3.8318172686016927`*^9}, 
   3.8328708498181577`*^9, 3.832942517962471*^9, 3.832947094381496*^9, 
   3.833046526125933*^9, 3.8340840310753293`*^9},
 CellLabel->
  "Out[229]=",ExpressionUUID->"d2bcb59a-dcc1-48a8-b0a0-6a7ead535699"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lift h=1, hbar=1 states, all order", "Subsection",
 CellChangeTimes->{{3.8062371746838284`*^9, 3.806237181058775*^9}, {
  3.8317259546543083`*^9, 
  3.8317259560229006`*^9}},ExpressionUUID->"15cd1306-d9c2-440a-8504-\
0354d1f67da6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Primaries14BPS", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Primaries", "[", 
      RowBox[{"1", ",", "1"}], "]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"HasRCharge", "[", 
        RowBox[{"0", ",", "#"}], "]"}], "&&", 
       RowBox[{"HasRbCharge", "[", 
        RowBox[{"1", ",", "#"}], "]"}]}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NormPrimaries14BPS", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{"NormalizeState", "/@", 
    RowBox[{"Primaries14BPS", "[", 
     RowBox[{"1", ",", "1"}], "]"}]}]}], ";", 
  RowBox[{"Length", "[", 
   RowBox[{"NormPrimaries14BPS", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.806237187670127*^9, 3.806237199645073*^9}, 
   3.806237306886319*^9, {3.8062373607273417`*^9, 3.8062373787521725`*^9}, {
   3.8062375133053455`*^9, 3.8062376126364393`*^9}, {3.8062385143532963`*^9, 
   3.806238517311386*^9}, {3.806415130463629*^9, 3.8064151450610933`*^9}, {
   3.8064156048828864`*^9, 3.806415618577606*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"d08b9ec9-2975-442c-94c6-a4918370c7fc"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{
  3.8062375644233613`*^9, {3.806237595909201*^9, 3.806237614731836*^9}, 
   3.8062385215949306`*^9, 3.8063526591127076`*^9, 3.806352770781107*^9, 
   3.8064151517691493`*^9, {3.8064156150477004`*^9, 3.8064156216613617`*^9}, 
   3.8065240402926483`*^9, 3.830994132087609*^9, 3.8309941805668154`*^9, 
   3.830994243885543*^9, 3.8316899315105295`*^9, 3.831746148985776*^9, 
   3.8317681146116905`*^9, 3.832870854713231*^9, 3.8329425892508764`*^9, 
   3.8329470964421635`*^9, 3.8330465284294386`*^9, 3.8333720885297365`*^9, 
   3.8340840333907385`*^9},
 CellLabel->
  "Out[231]=",ExpressionUUID->"47c15a8d-6459-49e5-8195-678a4dd0db77"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute Lifting Matrix", "Subsubsection",
 CellChangeTimes->{{3.806524223581448*^9, 
  3.8065242282060795`*^9}},ExpressionUUID->"242856fe-a34a-4f9a-98bc-\
ffa719e4a5fb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"j0", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "j0"}], ",", 
    RowBox[{"i", "\[LessEqual]", "9"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"M11Lift", "[", 
       RowBox[{"i", ",", "1"}], "]"}], "=", 
      RowBox[{"NormLiftMatrix", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"NormPrimaries14BPS", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"HermiteConj", "[", 
         RowBox[{
          RowBox[{"NormPrimaries14BPS", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"[", "j0", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"M11Lift", "[", 
       RowBox[{"i", ",", "1"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.806417982826191*^9, 3.8064180810181727`*^9}, {
  3.8065242329972787`*^9, 3.8065242539851522`*^9}, {3.831718583798242*^9, 
  3.8317185842717257`*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"15a8e1e3-c930-4c95-a630-e27fbf6e92c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["8", "17"]}], " ", "\[Pi]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "-", 
    RowBox[{
     FractionBox["1", "17"], " ", "\[Pi]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "-", 
    RowBox[{
     FractionBox["2", "17"], " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "17"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "16"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}], 
         "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "3"]}]}], 
        RowBox[{"16", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}]}]]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "17"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "16"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}], 
         "+", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "3"]}]}], 
        RowBox[{"16", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}]}]]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "34"], " ", "\[Pi]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}]}], "+", 
    RowBox[{
     FractionBox["1", "68"], " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   SqrtBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["8", "17"], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{"NN", "!"}]}], "+", 
       RowBox[{
        FractionBox["6", "17"], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{"NN", "!"}]}], "+", 
       RowBox[{
        FractionBox["5", "34"], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{"NN", "!"}]}], "+", 
       RowBox[{
        FractionBox["1", "34"], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{"NN", "!"}]}]}], ")"}], "2"]], ")"}]}]], "Print",
 CellChangeTimes->{3.806418036397485*^9, 3.8064180844888816`*^9, 
  3.8065247953794475`*^9, 3.8065255934286976`*^9, 3.8309941321546435`*^9, 
  3.8309941806765614`*^9, 3.8309942439952493`*^9, 3.831690193542897*^9, 
  3.8317191741909456`*^9, 3.8317475074753866`*^9, 3.831768800216441*^9, 
  3.832872443561472*^9, 3.8329443241267996`*^9, 3.8329480941518316`*^9, 
  3.8330477066921577`*^9, 3.834084945646386*^9},
 CellLabel->
  "During evaluation of \
In[232]:=",ExpressionUUID->"393d942c-2595-4dd8-a6a6-ed600ffe4edd"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.806418036397485*^9, 3.8064180844888816`*^9, 
  3.8065247953794475`*^9, 3.8065255934286976`*^9, 3.8309941321546435`*^9, 
  3.8309941806765614`*^9, 3.8309942439952493`*^9, 3.831690193542897*^9, 
  3.8317191741909456`*^9, 3.8317475074753866`*^9, 3.831768800216441*^9, 
  3.832872443561472*^9, 3.8329443241267996`*^9, 3.8329480941518316`*^9, 
  3.8330477066921577`*^9, 3.8340849465192366`*^9},
 CellLabel->
  "During evaluation of \
In[232]:=",ExpressionUUID->"2dd88d48-4ee5-4208-9ed5-1d0da0e0fdca"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.806418036397485*^9, 3.8064180844888816`*^9, 
  3.8065247953794475`*^9, 3.8065255934286976`*^9, 3.8309941321546435`*^9, 
  3.8309941806765614`*^9, 3.8309942439952493`*^9, 3.831690193542897*^9, 
  3.8317191741909456`*^9, 3.8317475074753866`*^9, 3.831768800216441*^9, 
  3.832872443561472*^9, 3.8329443241267996`*^9, 3.8329480941518316`*^9, 
  3.8330477066921577`*^9, 3.8340849473717175`*^9},
 CellLabel->
  "During evaluation of \
In[232]:=",ExpressionUUID->"20bdd53a-463b-4294-aa56-1ad3b5ad3796"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.806418036397485*^9, 3.8064180844888816`*^9, 
  3.8065247953794475`*^9, 3.8065255934286976`*^9, 3.8309941321546435`*^9, 
  3.8309941806765614`*^9, 3.8309942439952493`*^9, 3.831690193542897*^9, 
  3.8317191741909456`*^9, 3.8317475074753866`*^9, 3.831768800216441*^9, 
  3.832872443561472*^9, 3.8329443241267996`*^9, 3.8329480941518316`*^9, 
  3.8330477066921577`*^9, 3.8340849479127407`*^9},
 CellLabel->
  "During evaluation of \
In[232]:=",ExpressionUUID->"2b510480-8a3a-4171-9339-d3d4849b99b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SqrtBox[
      FractionBox["2", "17"]], " ", "\[Pi]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "-", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], 
     RowBox[{"2", " ", 
      SqrtBox["34"]}]], "-", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}], 
     RowBox[{"2", " ", 
      SqrtBox["34"]}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"\[Sqrt]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["8", "17"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["6", "17"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["5", "34"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["1", "34"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}]}], ")"}]}], ")"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.806418036397485*^9, 3.8064180844888816`*^9, 
  3.8065247953794475`*^9, 3.8065255934286976`*^9, 3.8309941321546435`*^9, 
  3.8309941806765614`*^9, 3.8309942439952493`*^9, 3.831690193542897*^9, 
  3.8317191741909456`*^9, 3.8317475074753866`*^9, 3.831768800216441*^9, 
  3.832872443561472*^9, 3.8329443241267996`*^9, 3.8329480941518316`*^9, 
  3.8330477066921577`*^9, 3.8340853004255676`*^9},
 CellLabel->
  "During evaluation of \
In[232]:=",ExpressionUUID->"3e6cd0f3-e191-49fe-9079-eb4b6a3c3ad2"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.806418036397485*^9, 3.8064180844888816`*^9, 
  3.8065247953794475`*^9, 3.8065255934286976`*^9, 3.8309941321546435`*^9, 
  3.8309941806765614`*^9, 3.8309942439952493`*^9, 3.831690193542897*^9, 
  3.8317191741909456`*^9, 3.8317475074753866`*^9, 3.831768800216441*^9, 
  3.832872443561472*^9, 3.8329443241267996`*^9, 3.8329480941518316`*^9, 
  3.8330477066921577`*^9, 3.8340853015523715`*^9},
 CellLabel->
  "During evaluation of \
In[232]:=",ExpressionUUID->"37f96f2a-23c7-40f8-a9ea-2aa3a1511019"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SqrtBox[
       FractionBox["2", "17"]]}], " ", "\[Pi]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "+", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], 
     RowBox[{"2", " ", 
      SqrtBox["34"]}]], "+", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}], 
     RowBox[{"2", " ", 
      SqrtBox["34"]}]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"\[Sqrt]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["8", "17"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["6", "17"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["5", "34"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["1", "34"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}]}], ")"}]}], ")"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.806418036397485*^9, 3.8064180844888816`*^9, 
  3.8065247953794475`*^9, 3.8065255934286976`*^9, 3.8309941321546435`*^9, 
  3.8309941806765614`*^9, 3.8309942439952493`*^9, 3.831690193542897*^9, 
  3.8317191741909456`*^9, 3.8317475074753866`*^9, 3.831768800216441*^9, 
  3.832872443561472*^9, 3.8329443241267996`*^9, 3.8329480941518316`*^9, 
  3.8330477066921577`*^9, 3.8340857088596735`*^9},
 CellLabel->
  "During evaluation of \
In[232]:=",ExpressionUUID->"06333992-e24e-4eb4-833d-90cac0b094aa"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.806418036397485*^9, 3.8064180844888816`*^9, 
  3.8065247953794475`*^9, 3.8065255934286976`*^9, 3.8309941321546435`*^9, 
  3.8309941806765614`*^9, 3.8309942439952493`*^9, 3.831690193542897*^9, 
  3.8317191741909456`*^9, 3.8317475074753866`*^9, 3.831768800216441*^9, 
  3.832872443561472*^9, 3.8329443241267996`*^9, 3.8329480941518316`*^9, 
  3.8330477066921577`*^9, 3.83408570919407*^9},
 CellLabel->
  "During evaluation of \
In[232]:=",ExpressionUUID->"3fd32f5c-ff85-4fe5-a0a9-da8855d4103d"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.806418036397485*^9, 3.8064180844888816`*^9, 
  3.8065247953794475`*^9, 3.8065255934286976`*^9, 3.8309941321546435`*^9, 
  3.8309941806765614`*^9, 3.8309942439952493`*^9, 3.831690193542897*^9, 
  3.8317191741909456`*^9, 3.8317475074753866`*^9, 3.831768800216441*^9, 
  3.832872443561472*^9, 3.8329443241267996`*^9, 3.8329480941518316`*^9, 
  3.8330477066921577`*^9, 3.8340857095296173`*^9},
 CellLabel->
  "During evaluation of \
In[232]:=",ExpressionUUID->"0ba87094-2956-4df3-a4d8-8f476ea7ddf3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"j0", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "j0"}], ",", 
    RowBox[{"i", "\[LessEqual]", "9"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"M11Lift", "[", 
       RowBox[{"i", ",", "j0"}], "]"}], "=", 
      RowBox[{"NormLiftMatrix", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"NormPrimaries14BPS", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"HermiteConj", "[", 
         RowBox[{
          RowBox[{"NormPrimaries14BPS", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"[", "j0", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"M11Lift", "[", 
       RowBox[{"i", ",", "j0"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8064185197382245`*^9, 3.8064185623532686`*^9}, {
  3.8065242864223804`*^9, 3.8065242868851433`*^9}, {3.8317209404692125`*^9, 
  3.8317209406468515`*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"7a225818-fbdc-4d33-9125-4fe89b8d0711"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["8", "17"]}], " ", "\[Pi]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "-", 
    RowBox[{
     FractionBox["1", "17"], " ", "\[Pi]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "-", 
    RowBox[{
     FractionBox["2", "17"], " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "17"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "8"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}], 
         "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "3"]}]}], 
        RowBox[{"8", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}]}]]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "34"], " ", "\[Pi]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}]}], "+", 
    RowBox[{
     FractionBox["1", "68"], " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   SqrtBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["8", "17"], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{"NN", "!"}]}], "+", 
       RowBox[{
        FractionBox["6", "17"], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{"NN", "!"}]}], "+", 
       RowBox[{
        FractionBox["5", "34"], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{"NN", "!"}]}], "+", 
       RowBox[{
        FractionBox["1", "34"], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{"NN", "!"}]}]}], ")"}], "2"]], ")"}]}]], "Print",
 CellChangeTimes->{3.8064187311488714`*^9, 3.8065260212774262`*^9, 
  3.8309941324006095`*^9, 3.8309941809335537`*^9, 3.830994244251273*^9, 
  3.8316904563558526`*^9, 3.831721140776987*^9, 3.8317492349404225`*^9, 
  3.8317698244165897`*^9, 3.8328739547056146`*^9, 3.8329452930099792`*^9, 
  3.8329490693541727`*^9, 3.833048579090377*^9, 3.83408589905403*^9},
 CellLabel->
  "During evaluation of \
In[234]:=",ExpressionUUID->"49ac8846-1a89-4959-a328-0594b130dddb"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.8064187311488714`*^9, 3.8065260212774262`*^9, 
  3.8309941324006095`*^9, 3.8309941809335537`*^9, 3.830994244251273*^9, 
  3.8316904563558526`*^9, 3.831721140776987*^9, 3.8317492349404225`*^9, 
  3.8317698244165897`*^9, 3.8328739547056146`*^9, 3.8329452930099792`*^9, 
  3.8329490693541727`*^9, 3.833048579090377*^9, 3.834085899311573*^9},
 CellLabel->
  "During evaluation of \
In[234]:=",ExpressionUUID->"19f0b8f2-aaea-4b6f-8647-cf990e0737bb"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.8064187311488714`*^9, 3.8065260212774262`*^9, 
  3.8309941324006095`*^9, 3.8309941809335537`*^9, 3.830994244251273*^9, 
  3.8316904563558526`*^9, 3.831721140776987*^9, 3.8317492349404225`*^9, 
  3.8317698244165897`*^9, 3.8328739547056146`*^9, 3.8329452930099792`*^9, 
  3.8329490693541727`*^9, 3.833048579090377*^9, 3.834085899452007*^9},
 CellLabel->
  "During evaluation of \
In[234]:=",ExpressionUUID->"c6e67d1a-ac9e-43f8-ab78-195f0c5d0405"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.8064187311488714`*^9, 3.8065260212774262`*^9, 
  3.8309941324006095`*^9, 3.8309941809335537`*^9, 3.830994244251273*^9, 
  3.8316904563558526`*^9, 3.831721140776987*^9, 3.8317492349404225`*^9, 
  3.8317698244165897`*^9, 3.8328739547056146`*^9, 3.8329452930099792`*^9, 
  3.8329490693541727`*^9, 3.833048579090377*^9, 3.8340858996310024`*^9},
 CellLabel->
  "During evaluation of \
In[234]:=",ExpressionUUID->"a8af6233-5fc6-4ae3-9fe4-a56009076433"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "\[Pi]", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], 
     SqrtBox["85"]], "-", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], 
     SqrtBox["85"]], "-", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}], 
     SqrtBox["85"]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"\[Sqrt]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["2", "5"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["2", "5"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["1", "5"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["8", "17"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["6", "17"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["5", "34"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["1", "34"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}]}], ")"}]}], ")"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.8064187311488714`*^9, 3.8065260212774262`*^9, 
  3.8309941324006095`*^9, 3.8309941809335537`*^9, 3.830994244251273*^9, 
  3.8316904563558526`*^9, 3.831721140776987*^9, 3.8317492349404225`*^9, 
  3.8317698244165897`*^9, 3.8328739547056146`*^9, 3.8329452930099792`*^9, 
  3.8329490693541727`*^9, 3.833048579090377*^9, 3.8340860190202165`*^9},
 CellLabel->
  "During evaluation of \
In[234]:=",ExpressionUUID->"32e69753-8516-4138-9a36-13292105fb71"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.8064187311488714`*^9, 3.8065260212774262`*^9, 
  3.8309941324006095`*^9, 3.8309941809335537`*^9, 3.830994244251273*^9, 
  3.8316904563558526`*^9, 3.831721140776987*^9, 3.8317492349404225`*^9, 
  3.8317698244165897`*^9, 3.8328739547056146`*^9, 3.8329452930099792`*^9, 
  3.8329490693541727`*^9, 3.833048579090377*^9, 3.8340860191943502`*^9},
 CellLabel->
  "During evaluation of \
In[234]:=",ExpressionUUID->"a8659404-7741-4ce2-8a27-e6365b8ef46a"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.8064187311488714`*^9, 3.8065260212774262`*^9, 
  3.8309941324006095`*^9, 3.8309941809335537`*^9, 3.830994244251273*^9, 
  3.8316904563558526`*^9, 3.831721140776987*^9, 3.8317492349404225`*^9, 
  3.8317698244165897`*^9, 3.8328739547056146`*^9, 3.8329452930099792`*^9, 
  3.8329490693541727`*^9, 3.833048579090377*^9, 3.8340860193391476`*^9},
 CellLabel->
  "During evaluation of \
In[234]:=",ExpressionUUID->"146872a9-f3bb-4923-b9cd-b7b7cd3003b8"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.8064187311488714`*^9, 3.8065260212774262`*^9, 
  3.8309941324006095`*^9, 3.8309941809335537`*^9, 3.830994244251273*^9, 
  3.8316904563558526`*^9, 3.831721140776987*^9, 3.8317492349404225`*^9, 
  3.8317698244165897`*^9, 3.8328739547056146`*^9, 3.8329452930099792`*^9, 
  3.8329490693541727`*^9, 3.833048579090377*^9, 3.8340860194927993`*^9},
 CellLabel->
  "During evaluation of \
In[234]:=",ExpressionUUID->"c697c12f-93e0-48d6-a209-0fd3929f52bb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"j0", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "j0"}], ",", 
    RowBox[{"i", "\[LessEqual]", "9"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"M11Lift", "[", 
       RowBox[{"i", ",", "j0"}], "]"}], "=", 
      RowBox[{"NormLiftMatrix", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"NormPrimaries14BPS", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"HermiteConj", "[", 
         RowBox[{
          RowBox[{"NormPrimaries14BPS", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"[", "j0", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"M11Lift", "[", 
       RowBox[{"i", ",", "j0"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.806418848859014*^9, 3.8064188490624676`*^9}, {
  3.8065242903827877`*^9, 3.806524290868489*^9}, {3.83172310253986*^9, 
  3.831723102871687*^9}},
 CellLabel->
  "In[236]:=",ExpressionUUID->"5be8afc0-4f34-4e30-9a09-153728e87f8e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["8", "17"]}], " ", "\[Pi]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "-", 
    RowBox[{
     FractionBox["1", "17"], " ", "\[Pi]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "-", 
    RowBox[{
     FractionBox["2", "17"], " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "17"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "8"]}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}]}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}], 
         "-", 
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "3"]}]}], 
        RowBox[{"8", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}]}]]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "34"], " ", "\[Pi]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}]}], "+", 
    RowBox[{
     FractionBox["1", "68"], " ", "\[Pi]", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   SqrtBox[
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["8", "17"], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{"NN", "!"}]}], "+", 
       RowBox[{
        FractionBox["6", "17"], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{"NN", "!"}]}], "+", 
       RowBox[{
        FractionBox["5", "34"], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{"NN", "!"}]}], "+", 
       RowBox[{
        FractionBox["1", "34"], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], " ", 
        RowBox[{"NN", "!"}]}]}], ")"}], "2"]], ")"}]}]], "Print",
 CellChangeTimes->{3.806418996520738*^9, 3.806526206743402*^9, 
  3.8309941326777015`*^9, 3.8309941811899676`*^9, 3.830994244499114*^9, 
  3.8316905108666296`*^9, 3.8317232689829063`*^9, 3.8317499247580633`*^9, 
  3.8317702429604993`*^9, 3.832874751397378*^9, 3.83294557310655*^9, 
  3.832949574248947*^9, 3.8330489956147118`*^9, 3.834086209111447*^9},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"5aded4d9-107d-4730-9402-3d5f32927f99"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.806418996520738*^9, 3.806526206743402*^9, 
  3.8309941326777015`*^9, 3.8309941811899676`*^9, 3.830994244499114*^9, 
  3.8316905108666296`*^9, 3.8317232689829063`*^9, 3.8317499247580633`*^9, 
  3.8317702429604993`*^9, 3.832874751397378*^9, 3.83294557310655*^9, 
  3.832949574248947*^9, 3.8330489956147118`*^9, 3.8340862092566776`*^9},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"9c679c46-70da-4ecb-bdc6-a36940545950"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.806418996520738*^9, 3.806526206743402*^9, 
  3.8309941326777015`*^9, 3.8309941811899676`*^9, 3.830994244499114*^9, 
  3.8316905108666296`*^9, 3.8317232689829063`*^9, 3.8317499247580633`*^9, 
  3.8317702429604993`*^9, 3.832874751397378*^9, 3.83294557310655*^9, 
  3.832949574248947*^9, 3.8330489956147118`*^9, 3.8340862094364295`*^9},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"ea8a0023-ef33-4361-b747-ec9e58b5d1ae"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.806418996520738*^9, 3.806526206743402*^9, 
  3.8309941326777015`*^9, 3.8309941811899676`*^9, 3.830994244499114*^9, 
  3.8316905108666296`*^9, 3.8317232689829063`*^9, 3.8317499247580633`*^9, 
  3.8317702429604993`*^9, 3.832874751397378*^9, 3.83294557310655*^9, 
  3.832949574248947*^9, 3.8330489956147118`*^9, 3.834086209599118*^9},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"cefda3e4-9fa4-4e46-a4fc-f5806e33e10c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.806418996520738*^9, 3.806526206743402*^9, 
  3.8309941326777015`*^9, 3.8309941811899676`*^9, 3.830994244499114*^9, 
  3.8316905108666296`*^9, 3.8317232689829063`*^9, 3.8317499247580633`*^9, 
  3.8317702429604993`*^9, 3.832874751397378*^9, 3.83294557310655*^9, 
  3.832949574248947*^9, 3.8330489956147118`*^9, 3.8340862097833385`*^9},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"24c859ee-b558-4c3c-9a89-dfa5d5c4170f"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.806418996520738*^9, 3.806526206743402*^9, 
  3.8309941326777015`*^9, 3.8309941811899676`*^9, 3.830994244499114*^9, 
  3.8316905108666296`*^9, 3.8317232689829063`*^9, 3.8317499247580633`*^9, 
  3.8317702429604993`*^9, 3.832874751397378*^9, 3.83294557310655*^9, 
  3.832949574248947*^9, 3.8330489956147118`*^9, 3.8340862099241514`*^9},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"7893f050-3917-4eb2-b426-f55099f25b4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", "\[Pi]", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], 
     SqrtBox["85"]], "-", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], 
     SqrtBox["85"]], "-", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}], 
     SqrtBox["85"]]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"\[Sqrt]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["2", "5"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["2", "5"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["1", "5"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["8", "17"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["6", "17"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["5", "34"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}], "+", 
        RowBox[{
         FractionBox["1", "34"], " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "NN"}], ")"}], "!"}], " ", 
         RowBox[{"NN", "!"}]}]}], ")"}]}], ")"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.806418996520738*^9, 3.806526206743402*^9, 
  3.8309941326777015`*^9, 3.8309941811899676`*^9, 3.830994244499114*^9, 
  3.8316905108666296`*^9, 3.8317232689829063`*^9, 3.8317499247580633`*^9, 
  3.8317702429604993`*^9, 3.832874751397378*^9, 3.83294557310655*^9, 
  3.832949574248947*^9, 3.8330489956147118`*^9, 3.83408632617029*^9},
 CellLabel->
  "During evaluation of \
In[236]:=",ExpressionUUID->"0fb1a912-ad01-4ca4-bc2b-940dae80a5b6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"j0", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "j0"}], ",", 
    RowBox[{"i", "\[LessEqual]", "9"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"M11Lift", "[", 
       RowBox[{"i", ",", "j0"}], "]"}], "=", 
      RowBox[{"NormLiftMatrix", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"NormPrimaries14BPS", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"HermiteConj", "[", 
         RowBox[{
          RowBox[{"NormPrimaries14BPS", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"[", "j0", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"M11Lift", "[", 
       RowBox[{"i", ",", "j0"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8064191107719383`*^9, 3.8064191110341945`*^9}, {
  3.806524294047986*^9, 3.8065242954592123`*^9}, {3.831724239531417*^9, 
  3.831724239675136*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"050192b9-ba78-4e6d-ba9a-0f16e2c95ca6"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.8064191553666415`*^9, 3.8065263129224286`*^9, 
  3.830994132937744*^9, 3.8309941814424553`*^9, 3.830994244735671*^9, 
  3.831690543329219*^9, 3.8317242772564535`*^9, 3.8317500794258504`*^9, 
  3.83177038740357*^9, 3.832875128205431*^9, 3.832945720001974*^9, 
  3.8329498319694767`*^9, 3.8330491716686144`*^9, 3.834086369095504*^9},
 CellLabel->
  "During evaluation of \
In[238]:=",ExpressionUUID->"295ecd03-82f1-4295-a282-fab787e59e83"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.8064191553666415`*^9, 3.8065263129224286`*^9, 
  3.830994132937744*^9, 3.8309941814424553`*^9, 3.830994244735671*^9, 
  3.831690543329219*^9, 3.8317242772564535`*^9, 3.8317500794258504`*^9, 
  3.83177038740357*^9, 3.832875128205431*^9, 3.832945720001974*^9, 
  3.8329498319694767`*^9, 3.8330491716686144`*^9, 3.8340863691871576`*^9},
 CellLabel->
  "During evaluation of \
In[238]:=",ExpressionUUID->"70f19c77-deee-4b3c-b5a7-e2a2ce50bbd3"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.8064191553666415`*^9, 3.8065263129224286`*^9, 
  3.830994132937744*^9, 3.8309941814424553`*^9, 3.830994244735671*^9, 
  3.831690543329219*^9, 3.8317242772564535`*^9, 3.8317500794258504`*^9, 
  3.83177038740357*^9, 3.832875128205431*^9, 3.832945720001974*^9, 
  3.8329498319694767`*^9, 3.8330491716686144`*^9, 3.834086369253993*^9},
 CellLabel->
  "During evaluation of \
In[238]:=",ExpressionUUID->"3b53480e-0ea4-4fc7-a645-bc7fe8eb155d"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.8064191553666415`*^9, 3.8065263129224286`*^9, 
  3.830994132937744*^9, 3.8309941814424553`*^9, 3.830994244735671*^9, 
  3.831690543329219*^9, 3.8317242772564535`*^9, 3.8317500794258504`*^9, 
  3.83177038740357*^9, 3.832875128205431*^9, 3.832945720001974*^9, 
  3.8329498319694767`*^9, 3.8330491716686144`*^9, 3.8340863693503*^9},
 CellLabel->
  "During evaluation of \
In[238]:=",ExpressionUUID->"882a9ba2-2daa-45ca-800f-6ac70ee91552"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.8064191553666415`*^9, 3.8065263129224286`*^9, 
  3.830994132937744*^9, 3.8309941814424553`*^9, 3.830994244735671*^9, 
  3.831690543329219*^9, 3.8317242772564535`*^9, 3.8317500794258504`*^9, 
  3.83177038740357*^9, 3.832875128205431*^9, 3.832945720001974*^9, 
  3.8329498319694767`*^9, 3.8330491716686144`*^9, 3.834086369421064*^9},
 CellLabel->
  "During evaluation of \
In[238]:=",ExpressionUUID->"0730c787-5204-4d8c-9296-96df2fcabe8b"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.8064191553666415`*^9, 3.8065263129224286`*^9, 
  3.830994132937744*^9, 3.8309941814424553`*^9, 3.830994244735671*^9, 
  3.831690543329219*^9, 3.8317242772564535`*^9, 3.8317500794258504`*^9, 
  3.83177038740357*^9, 3.832875128205431*^9, 3.832945720001974*^9, 
  3.8329498319694767`*^9, 3.8330491716686144`*^9, 3.834086369493697*^9},
 CellLabel->
  "During evaluation of \
In[238]:=",ExpressionUUID->"a23ed20e-a86a-48fe-92ce-6cbb45aceb5a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"j0", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "j0"}], ",", 
    RowBox[{"i", "\[LessEqual]", "9"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"M11Lift", "[", 
       RowBox[{"i", ",", "j0"}], "]"}], "=", 
      RowBox[{"NormLiftMatrix", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"NormPrimaries14BPS", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"HermiteConj", "[", 
         RowBox[{
          RowBox[{"NormPrimaries14BPS", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"[", "j0", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"M11Lift", "[", 
       RowBox[{"i", ",", "j0"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.806419181817914*^9, {3.806524298395359*^9, 3.8065242987224836`*^9}, {
   3.831724253056093*^9, 3.83172425318637*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"70871c52-69a1-4aaa-a351-0b6a6493d04e"],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], " ", "\[Pi]", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", "\[Pi]", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}]}], 
  SqrtBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
       RowBox[{"NN", "!"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
       RowBox[{"NN", "!"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
       RowBox[{"NN", "!"}]}]}], ")"}], "2"]]]], "Print",
 CellChangeTimes->{3.806419250001641*^9, 3.80652636969559*^9, 
  3.8309941332600646`*^9, 3.830994181766737*^9, 3.8309942450606937`*^9, 
  3.8316905570710936`*^9, 3.8317243472721252`*^9, 3.8317501648761635`*^9, 
  3.831770463995362*^9, 3.8328753124047976`*^9, 3.832945797698172*^9, 
  3.832949962756611*^9, 3.833049263918655*^9, 3.8340864565459366`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"3daf6d05-ecd8-4ff2-a02f-a16ea96c5ca9"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.806419250001641*^9, 3.80652636969559*^9, 
  3.8309941332600646`*^9, 3.830994181766737*^9, 3.8309942450606937`*^9, 
  3.8316905570710936`*^9, 3.8317243472721252`*^9, 3.8317501648761635`*^9, 
  3.831770463995362*^9, 3.8328753124047976`*^9, 3.832945797698172*^9, 
  3.832949962756611*^9, 3.833049263918655*^9, 3.8340864566659155`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"1c8e2bc7-de38-4dbc-a171-2030286c8e54"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "4"], " ", "\[Pi]", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "-", 
   RowBox[{
    FractionBox["1", "4"], " ", "\[Pi]", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "-", 
   RowBox[{
    FractionBox["1", "8"], " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}]}], 
  SqrtBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
       RowBox[{"NN", "!"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
       RowBox[{"NN", "!"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
       RowBox[{"NN", "!"}]}]}], ")"}], "2"]]]], "Print",
 CellChangeTimes->{3.806419250001641*^9, 3.80652636969559*^9, 
  3.8309941332600646`*^9, 3.830994181766737*^9, 3.8309942450606937`*^9, 
  3.8316905570710936`*^9, 3.8317243472721252`*^9, 3.8317501648761635`*^9, 
  3.831770463995362*^9, 3.8328753124047976`*^9, 3.832945797698172*^9, 
  3.832949962756611*^9, 3.833049263918655*^9, 3.8340865427512536`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"a7c7bd2d-63f1-4e0f-a5b8-b926d3511481"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.806419250001641*^9, 3.80652636969559*^9, 
  3.8309941332600646`*^9, 3.830994181766737*^9, 3.8309942450606937`*^9, 
  3.8316905570710936`*^9, 3.8317243472721252`*^9, 3.8317501648761635`*^9, 
  3.831770463995362*^9, 3.8328753124047976`*^9, 3.832945797698172*^9, 
  3.832949962756611*^9, 3.833049263918655*^9, 3.8340865428367386`*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"71f7d152-f2e5-4782-8336-6b99dd33214e"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.806419250001641*^9, 3.80652636969559*^9, 
  3.8309941332600646`*^9, 3.830994181766737*^9, 3.8309942450606937`*^9, 
  3.8316905570710936`*^9, 3.8317243472721252`*^9, 3.8317501648761635`*^9, 
  3.831770463995362*^9, 3.8328753124047976`*^9, 3.832945797698172*^9, 
  3.832949962756611*^9, 3.833049263918655*^9, 3.834086542944495*^9},
 CellLabel->
  "During evaluation of \
In[240]:=",ExpressionUUID->"5bbba636-02d0-47d6-b5ea-2ce8d22743c4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"j0", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "j0"}], ",", 
    RowBox[{"i", "\[LessEqual]", "9"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"M11Lift", "[", 
       RowBox[{"i", ",", "j0"}], "]"}], "=", 
      RowBox[{"NormLiftMatrix", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"NormPrimaries14BPS", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"HermiteConj", "[", 
         RowBox[{
          RowBox[{"NormPrimaries14BPS", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"[", "j0", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"M11Lift", "[", 
       RowBox[{"i", ",", "j0"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.8064191897547417`*^9, {3.8065243011779165`*^9, 3.8065243015030622`*^9}, {
   3.8317242589867973`*^9, 3.83172425911254*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"15a4756b-8655-4863-b48f-df1fe6557402"],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "5"]}], " ", "\[Pi]", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "+", 
   RowBox[{
    FractionBox["2", "5"], " ", "\[Pi]", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "+", 
   RowBox[{
    FractionBox["1", "5"], " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}]}], 
  SqrtBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["2", "5"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
       RowBox[{"NN", "!"}]}], "+", 
      RowBox[{
       FractionBox["2", "5"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
       RowBox[{"NN", "!"}]}], "+", 
      RowBox[{
       FractionBox["1", "5"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
       RowBox[{"NN", "!"}]}]}], ")"}], "2"]]]], "Print",
 CellChangeTimes->{3.8064193782921247`*^9, 3.806526468327808*^9, 
  3.8309941334891214`*^9, 3.8309941819880967`*^9, 3.830994245265905*^9, 
  3.8316905873131247`*^9, 3.8317244819330626`*^9, 3.831750324132272*^9, 
  3.8317706133857822`*^9, 3.8328756924563603`*^9, 3.832945946964628*^9, 
  3.832950213164627*^9, 3.83305160089644*^9, 3.8340866164873247`*^9},
 CellLabel->
  "During evaluation of \
In[242]:=",ExpressionUUID->"77d6dd82-5b41-4fea-bafc-d41c23afa0b1"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.8064193782921247`*^9, 3.806526468327808*^9, 
  3.8309941334891214`*^9, 3.8309941819880967`*^9, 3.830994245265905*^9, 
  3.8316905873131247`*^9, 3.8317244819330626`*^9, 3.831750324132272*^9, 
  3.8317706133857822`*^9, 3.8328756924563603`*^9, 3.832945946964628*^9, 
  3.832950213164627*^9, 3.83305160089644*^9, 3.834086616589447*^9},
 CellLabel->
  "During evaluation of \
In[242]:=",ExpressionUUID->"e91aabbf-16ef-4784-96fb-d0781392606d"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.8064193782921247`*^9, 3.806526468327808*^9, 
  3.8309941334891214`*^9, 3.8309941819880967`*^9, 3.830994245265905*^9, 
  3.8316905873131247`*^9, 3.8317244819330626`*^9, 3.831750324132272*^9, 
  3.8317706133857822`*^9, 3.8328756924563603`*^9, 3.832945946964628*^9, 
  3.832950213164627*^9, 3.83305160089644*^9, 3.834086616664172*^9},
 CellLabel->
  "During evaluation of \
In[242]:=",ExpressionUUID->"f9abac82-2049-4b16-a63e-f6d100d8c83c"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.8064193782921247`*^9, 3.806526468327808*^9, 
  3.8309941334891214`*^9, 3.8309941819880967`*^9, 3.830994245265905*^9, 
  3.8316905873131247`*^9, 3.8317244819330626`*^9, 3.831750324132272*^9, 
  3.8317706133857822`*^9, 3.8328756924563603`*^9, 3.832945946964628*^9, 
  3.832950213164627*^9, 3.83305160089644*^9, 3.834086616760247*^9},
 CellLabel->
  "During evaluation of \
In[242]:=",ExpressionUUID->"9e019deb-ab9b-432f-9c5a-6a8b21326229"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"j0", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "j0"}], ",", 
    RowBox[{"i", "\[LessEqual]", "9"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"M11Lift", "[", 
       RowBox[{"i", ",", "j0"}], "]"}], "=", 
      RowBox[{"NormLiftMatrix", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"NormPrimaries14BPS", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"HermiteConj", "[", 
         RowBox[{
          RowBox[{"NormPrimaries14BPS", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"[", "j0", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"M11Lift", "[", 
       RowBox[{"i", ",", "j0"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.806419193905644*^9, {3.806524304265658*^9, 3.8065243045927916`*^9}, {
   3.8317242633172016`*^9, 3.8317242634330807`*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"f28c07da-0839-457c-922f-b4e914db1e72"],

Cell[CellGroupData[{

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "4"]}], " ", "\[Pi]", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", "\[Pi]", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}]}], 
  SqrtBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
       RowBox[{"NN", "!"}]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
       RowBox[{"NN", "!"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
       RowBox[{"NN", "!"}]}]}], ")"}], "2"]]]], "Print",
 CellChangeTimes->{3.8064194498398066`*^9, 3.8065265247678523`*^9, 
  3.830994133698431*^9, 3.8309941821947737`*^9, 3.83099424546612*^9, 
  3.831690601006714*^9, 3.831724561004349*^9, 3.831750406883354*^9, 
  3.83177069034291*^9, 3.8328759056981387`*^9, 3.8329460265869436`*^9, 
  3.8329503465799522`*^9, 3.8330516705244637`*^9, 3.8340867040670033`*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"d3cc3858-c984-4e80-bc27-e635eeb2fe35"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.8064194498398066`*^9, 3.8065265247678523`*^9, 
  3.830994133698431*^9, 3.8309941821947737`*^9, 3.83099424546612*^9, 
  3.831690601006714*^9, 3.831724561004349*^9, 3.831750406883354*^9, 
  3.83177069034291*^9, 3.8328759056981387`*^9, 3.8329460265869436`*^9, 
  3.8329503465799522`*^9, 3.8330516705244637`*^9, 3.834086704148096*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"729bcc92-096e-4504-b58c-a38cfe1360d0"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.8064194498398066`*^9, 3.8065265247678523`*^9, 
  3.830994133698431*^9, 3.8309941821947737`*^9, 3.83099424546612*^9, 
  3.831690601006714*^9, 3.831724561004349*^9, 3.831750406883354*^9, 
  3.83177069034291*^9, 3.8328759056981387`*^9, 3.8329460265869436`*^9, 
  3.8329503465799522`*^9, 3.8330516705244637`*^9, 3.8340867042489653`*^9},
 CellLabel->
  "During evaluation of \
In[244]:=",ExpressionUUID->"b23ea1fb-17db-41e8-8914-2b7fc9585034"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"j0", "=", "8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "j0"}], ",", 
    RowBox[{"i", "\[LessEqual]", "9"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"M11Lift", "[", 
       RowBox[{"i", ",", "j0"}], "]"}], "=", 
      RowBox[{"NormLiftMatrix", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"NormPrimaries14BPS", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"HermiteConj", "[", 
         RowBox[{
          RowBox[{"NormPrimaries14BPS", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"[", "j0", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"M11Lift", "[", 
       RowBox[{"i", ",", "j0"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.806419198290949*^9, {3.80652430681584*^9, 3.806524307144958*^9}, {
   3.831724271124024*^9, 3.831724271456291*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"53a1197a-130d-4159-b20a-337d80271825"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.806419493083197*^9, 3.806526560671841*^9, 
  3.8309941338983684`*^9, 3.8309941823943863`*^9, 3.8309942456513033`*^9, 
  3.8316906132882414`*^9, 3.8317245998720317`*^9, 3.831750446955762*^9, 
  3.8317707277360487`*^9, 3.832876009294029*^9, 3.8329460651785927`*^9, 
  3.832950409595362*^9, 3.8330517120084634`*^9, 3.834086746338234*^9},
 CellLabel->
  "During evaluation of \
In[246]:=",ExpressionUUID->"a70cbd85-ce0b-4754-856c-ed777698ede3"],

Cell[BoxData["0"], "Print",
 CellChangeTimes->{3.806419493083197*^9, 3.806526560671841*^9, 
  3.8309941338983684`*^9, 3.8309941823943863`*^9, 3.8309942456513033`*^9, 
  3.8316906132882414`*^9, 3.8317245998720317`*^9, 3.831750446955762*^9, 
  3.8317707277360487`*^9, 3.832876009294029*^9, 3.8329460651785927`*^9, 
  3.832950409595362*^9, 3.8330517120084634`*^9, 3.834086746404258*^9},
 CellLabel->
  "During evaluation of \
In[246]:=",ExpressionUUID->"91bbfbe6-5fda-45fd-a2b7-ea977d3029ff"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"j0", "=", "9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "j0"}], ",", 
    RowBox[{"i", "\[LessEqual]", "9"}], ",", 
    RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"M11Lift", "[", 
       RowBox[{"i", ",", "j0"}], "]"}], "=", 
      RowBox[{"NormLiftMatrix", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"NormPrimaries14BPS", "[", 
          RowBox[{"1", ",", "1"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"HermiteConj", "[", 
         RowBox[{
          RowBox[{"NormPrimaries14BPS", "[", 
           RowBox[{"1", ",", "1"}], "]"}], "[", 
          RowBox[{"[", "j0", "]"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"M11Lift", "[", 
       RowBox[{"i", ",", "j0"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.806419202746002*^9, {3.8065243093351*^9, 3.806524309675193*^9}, {
   3.8317242799698095`*^9, 3.831724280087988*^9}},
 CellLabel->
  "In[248]:=",ExpressionUUID->"d1ec727b-d8d8-4417-bb8c-56844568db0e"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "5"]}], " ", "\[Pi]", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "+", 
   RowBox[{
    FractionBox["2", "5"], " ", "\[Pi]", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}]}], "+", 
   RowBox[{
    FractionBox["1", "5"], " ", "\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], ")"}], "2"]}]}], 
  SqrtBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["2", "5"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "NN"}], ")"}], "!"}], " ", 
       RowBox[{"NN", "!"}]}], "+", 
      RowBox[{
       FractionBox["2", "5"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "NN"}], ")"}], "!"}], " ", 
       RowBox[{"NN", "!"}]}], "+", 
      RowBox[{
       FractionBox["1", "5"], " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "NN"}], ")"}], "!"}], " ", 
       RowBox[{"NN", "!"}]}]}], ")"}], "2"]]]], "Print",
 CellChangeTimes->{3.8064195465910916`*^9, 3.8065266052516003`*^9, 
  3.8309941340804744`*^9, 3.8309941825614443`*^9, 3.8309942458217497`*^9, 
  3.8316906255064745`*^9, 3.831724671487544*^9, 3.8317505207881536`*^9, 
  3.831770795726034*^9, 3.832876199068559*^9, 3.832946134980404*^9, 
  3.832950528677294*^9, 3.8330518169969196`*^9, 3.834086825063828*^9},
 CellLabel->
  "During evaluation of \
In[248]:=",ExpressionUUID->"88d0a673-eeaa-417b-83b5-b78d73f6ffa4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", "9"}], ",", 
     RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"j", "=", "1"}], ",", 
        RowBox[{"j", "<", "i"}], ",", 
        RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"M11Lift", "[", 
           RowBox[{"j", ",", "i"}], "]"}], "=", 
          RowBox[{"M11Lift", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}], ";"}]}], "\[IndentingNewLine]", 
       "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.8065266884431057`*^9, 3.8065266964855967`*^9}, {
  3.8065267286685266`*^9, 3.806526763847439*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"081693e7-133f-4001-9ca1-ffbe0f42162c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"M11LiftMatrix", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"M11Lift", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "1", ",", "9"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"M11LiftMatrix", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"M11LiftMatrix", ",", 
    RowBox[{"NN", ">", "10"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Limit", "[", 
   RowBox[{
    RowBox[{"NN", "*", "%"}], ",", 
    RowBox[{"NN", "\[Rule]", "Infinity"}]}], "]"}], "/", "NN"}]}], "Input",
 CellChangeTimes->{{3.806526591295925*^9, 3.806526593779282*^9}, {
  3.806526771192794*^9, 3.8065267877296133`*^9}, {3.8317672286621256`*^9, 
  3.8317672381236796`*^9}, {3.8317676311774817`*^9, 3.8317676330247803`*^9}, {
  3.831767796391728*^9, 3.8317677974823885`*^9}, {3.8318181397471037`*^9, 
  3.8318181487203674`*^9}, {3.831818288469703*^9, 3.8318182893360643`*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"d1c5c432-f655-4c53-87af-ab4ececb1ae7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "68"}], "+", 
         RowBox[{"NN", " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", "NN"}], ")"}], " ", "NN"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", "NN", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", "NN", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "NN"}], ")"}]}]}], ")"}]}]], ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], " ",
        "\[Pi]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", "NN", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", "NN", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "NN"}], ")"}]}]}], ")"}]}]]}]], ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], " ",
        "\[Pi]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", "NN", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", "NN", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "NN"}], ")"}]}]}], ")"}]}]]}]], ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "68"}], "+", 
         RowBox[{"NN", " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", "NN"}], ")"}], " ", "NN"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", "NN", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", "NN", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "NN"}], ")"}]}]}], ")"}]}]], ",", "0", ",", "0", 
     ",", "0", ",", 
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], " ",
        "\[Pi]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", "NN", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", "NN", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "NN"}], ")"}]}]}], ")"}]}]]}]], ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "68"}], "+", 
         RowBox[{"NN", " ", 
          RowBox[{"(", 
           RowBox[{"24", "+", 
            RowBox[{"NN", " ", 
             RowBox[{"(", 
              RowBox[{"8", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "7"}], "+", "NN"}], ")"}], " ", "NN"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", "NN", " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", "NN", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "NN"}], ")"}]}]}], ")"}]}]], ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], " ",
        "\[Pi]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", "NN", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", "NN", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "NN"}], ")"}]}]}], ")"}]}]]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], " ",
        "\[Pi]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", "NN", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", "NN", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "NN"}], ")"}]}]}], ")"}]}]]}]], ",", "0", ",", 
     "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], " ",
        "\[Pi]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", "NN", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}]}]], 
     ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], " ",
        "\[Pi]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", "NN", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}]}]], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], " ",
        "\[Pi]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", "NN", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", "NN", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "NN"}], ")"}]}]}], ")"}]}]]}]], ",", "0", ",", 
     "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], " ",
        "\[Pi]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "NN"}], ")"}], "2"], " ", "NN"}]], ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], " ",
        "\[Pi]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", "NN", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", "NN", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "NN"}], ")"}]}]}], ")"}]}]]}]], ",", "0", ",", 
     "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], " ",
        "\[Pi]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", "NN", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}]}]], 
     ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], " ",
        "\[Pi]"}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", "NN", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}]}]], 
     ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], " ",
        "\[Pi]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", "NN", " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "NN"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", "NN", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "NN"}], ")"}]}]}], ")"}]}]]}]], ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "NN"}], ")"}], " ", "NN"}]}], ")"}], " ",
        "\[Pi]"}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "NN"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "NN"}], ")"}], "2"], " ", "NN"}]]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8065266053493376`*^9, {3.8065267681758995`*^9, 3.8065267883967834`*^9}, 
   3.830994134411268*^9, 3.830994182874221*^9, 3.830994246083028*^9, 
   3.831690625600528*^9, 3.831724671672535*^9, 3.831750520918594*^9, 
   3.8317673093942604`*^9, 3.831767563115181*^9, 3.831767704778016*^9, 
   3.831770795834631*^9, 3.831818151946406*^9, 3.8318182903097353`*^9, 
   3.8328762010713153`*^9, 3.8329461354288397`*^9, 3.8329505299810634`*^9, 
   3.8330518187088156`*^9, 3.8340868260533595`*^9},
 CellLabel->
  "Out[252]=",ExpressionUUID->"e1261f4a-5bb0-40f5-92b4-6d8abf2a7a50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["\[Pi]", 
      RowBox[{"2", " ", "NN"}]], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     FractionBox["\[Pi]", 
      RowBox[{"2", " ", "NN"}]], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["\[Pi]", 
      RowBox[{"2", " ", "NN"}]], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8065266053493376`*^9, {3.8065267681758995`*^9, 3.8065267883967834`*^9}, 
   3.830994134411268*^9, 3.830994182874221*^9, 3.830994246083028*^9, 
   3.831690625600528*^9, 3.831724671672535*^9, 3.831750520918594*^9, 
   3.8317673093942604`*^9, 3.831767563115181*^9, 3.831767704778016*^9, 
   3.831770795834631*^9, 3.831818151946406*^9, 3.8318182903097353`*^9, 
   3.8328762010713153`*^9, 3.8329461354288397`*^9, 3.8329505299810634`*^9, 
   3.8330518187088156`*^9, 3.83408682612969*^9},
 CellLabel->
  "Out[253]=",ExpressionUUID->"dccbc2df-dd07-4fa6-bd78-c912e3ed4809"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Eigenvalues", "[", 
   RowBox[{"M11LiftMatrix", "/.", 
    RowBox[{"NN", "\[Rule]", "10"}]}], "]"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eigenvalues", "[", 
   RowBox[{"M11LiftMatrix", "/.", 
    RowBox[{"NN", "\[Rule]", "100"}]}], "]"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eigenvalues", "[", 
   RowBox[{"M11LiftMatrix", "/.", 
    RowBox[{"NN", "\[Rule]", "1000"}]}], "]"}], "//", 
  "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eigenvalues", "[", 
   RowBox[{"M11LiftMatrix", "/.", 
    RowBox[{"NN", "\[Rule]", "10000"}]}], "]"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.831724828929756*^9, 3.8317249107678566`*^9}, {
  3.8317254857708592`*^9, 3.831725527762462*^9}},
 CellLabel->
  "In[254]:=",ExpressionUUID->"8e097d03-6c70-4034-92ae-0c9beb6e816a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.08124794183117418`", ",", "0.0811854545769408`", ",", 
   "0.0811854545769408`", ",", "0.030605072158563756`", ",", 
   "0.030203230816804896`", ",", "0.030203230816804896`", ",", "0.`", ",", 
   "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.831724845063591*^9, 3.8317249118007736`*^9}, {
   3.831725494460091*^9, 3.831725528225806*^9}, 3.8317505357578545`*^9, 
   3.83175078263927*^9, 3.8317673755126085`*^9, 3.831767611563571*^9, 
   3.8317708125506115`*^9, 3.8318182932743855`*^9, 3.832876201395462*^9, 
   3.832946135534808*^9, 3.83295053015521*^9, 3.8330518189626513`*^9, 
   3.834086826170644*^9},
 CellLabel->
  "Out[254]=",ExpressionUUID->"04b55b13-8846-42ec-b46a-c3287fbca359"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.01492129734013709`", ",", "0.01492129732620107`", ",", 
   "0.01492129732620107`", ",", "0.0003171021231383314`", ",", 
   "0.0003170694392329465`", ",", "0.0003170694392329465`", ",", "0.`", ",", 
   "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.831724845063591*^9, 3.8317249118007736`*^9}, {
   3.831725494460091*^9, 3.831725528225806*^9}, 3.8317505357578545`*^9, 
   3.83175078263927*^9, 3.8317673755126085`*^9, 3.831767611563571*^9, 
   3.8317708125506115`*^9, 3.8318182932743855`*^9, 3.832876201395462*^9, 
   3.832946135534808*^9, 3.83295053015521*^9, 3.8330518189626513`*^9, 
   3.834086826198429*^9},
 CellLabel->
  "Out[255]=",ExpressionUUID->"b28940d2-95ae-49fb-8b55-efb2d0c4d8e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0015629408042524581`", ",", "0.001562940804252445`", ",", 
   "0.001562940804252445`", ",", "3.1447152988212496`*^-6", ",", 
   "3.1447121446497697`*^-6", ",", "3.1447121446497697`*^-6", ",", "0.`", ",",
    "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.831724845063591*^9, 3.8317249118007736`*^9}, {
   3.831725494460091*^9, 3.831725528225806*^9}, 3.8317505357578545`*^9, 
   3.83175078263927*^9, 3.8317673755126085`*^9, 3.831767611563571*^9, 
   3.8317708125506115`*^9, 3.8318182932743855`*^9, 3.832876201395462*^9, 
   3.832946135534808*^9, 3.83295053015521*^9, 3.8330518189626513`*^9, 
   3.834086826203236*^9},
 CellLabel->
  "Out[256]=",ExpressionUUID->"2b7e4ce2-fd73-4acc-aa5c-175a81fb17ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00015700109129533854`", ",", "0.00015700109129533854`", ",", 
   "0.00015700109129533854`", ",", "3.1419066242621556`*^-8", ",", 
   "3.141906592833662`*^-8", ",", "3.141906592833662`*^-8", ",", "0.`", ",", 
   "0.`", ",", "0.`"}], "}"}]], "Output",
 CellChangeTimes->{{3.831724845063591*^9, 3.8317249118007736`*^9}, {
   3.831725494460091*^9, 3.831725528225806*^9}, 3.8317505357578545`*^9, 
   3.83175078263927*^9, 3.8317673755126085`*^9, 3.831767611563571*^9, 
   3.8317708125506115`*^9, 3.8318182932743855`*^9, 3.832876201395462*^9, 
   3.832946135534808*^9, 3.83295053015521*^9, 3.8330518189626513`*^9, 
   3.834086826203236*^9},
 CellLabel->
  "Out[257]=",ExpressionUUID->"89ffecc7-3f20-40f2-afc5-367bc7847cba"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ev11", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Eigenvalues", "[", "M11LiftMatrix", "]"}], ",", 
    RowBox[{"NN", ">", "10"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8317249258303947`*^9, 3.8317249344207687`*^9}, {
  3.8317250527711563`*^9, 3.8317250562531133`*^9}, {3.831818375268692*^9, 
  3.8318183818711567`*^9}},
 CellLabel->
  "In[258]:=",ExpressionUUID->"f60aa786-f9d8-43d4-92e9-24731ccaa606"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"84", "-", 
          RowBox[{"212", " ", "NN"}], "+", 
          RowBox[{"108", " ", 
           SuperscriptBox["NN", "2"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["NN", "3"]}], "-", 
          RowBox[{"22", " ", 
           SuperscriptBox["NN", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["NN", "5"]}], "-", 
          SuperscriptBox["NN", "6"], "+", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"2832", "-", 
             RowBox[{"24800", " ", "NN"}], "+", 
             RowBox[{"74256", " ", 
              SuperscriptBox["NN", "2"]}], "-", 
             RowBox[{"80536", " ", 
              SuperscriptBox["NN", "3"]}], "+", 
             RowBox[{"26072", " ", 
              SuperscriptBox["NN", "4"]}], "+", 
             RowBox[{"18504", " ", 
              SuperscriptBox["NN", "5"]}], "-", 
             RowBox[{"19551", " ", 
              SuperscriptBox["NN", "6"]}], "+", 
             RowBox[{"5388", " ", 
              SuperscriptBox["NN", "7"]}], "+", 
             RowBox[{"868", " ", 
              SuperscriptBox["NN", "8"]}], "-", 
             RowBox[{"890", " ", 
              SuperscriptBox["NN", "9"]}], "+", 
             RowBox[{"220", " ", 
              SuperscriptBox["NN", "10"]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["NN", "11"]}], "+", 
             SuperscriptBox["NN", "12"]}], ")"}]}]}], ")"}], " ", "\[Pi]"}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", "NN", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", 
          RowBox[{"18", " ", "NN"}], "-", 
          RowBox[{"23", " ", 
           SuperscriptBox["NN", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["NN", "3"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["NN", "4"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["NN", "5"]}], "+", 
          SuperscriptBox["NN", "6"]}], ")"}]}], ")"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "84"}], "+", 
        RowBox[{"212", " ", "NN"}], "-", 
        RowBox[{"108", " ", 
         SuperscriptBox["NN", "2"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["NN", "3"]}], "+", 
        RowBox[{"22", " ", 
         SuperscriptBox["NN", "4"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["NN", "5"]}], "+", 
        SuperscriptBox["NN", "6"], "+", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"2832", "-", 
           RowBox[{"24800", " ", "NN"}], "+", 
           RowBox[{"74256", " ", 
            SuperscriptBox["NN", "2"]}], "-", 
           RowBox[{"80536", " ", 
            SuperscriptBox["NN", "3"]}], "+", 
           RowBox[{"26072", " ", 
            SuperscriptBox["NN", "4"]}], "+", 
           RowBox[{"18504", " ", 
            SuperscriptBox["NN", "5"]}], "-", 
           RowBox[{"19551", " ", 
            SuperscriptBox["NN", "6"]}], "+", 
           RowBox[{"5388", " ", 
            SuperscriptBox["NN", "7"]}], "+", 
           RowBox[{"868", " ", 
            SuperscriptBox["NN", "8"]}], "-", 
           RowBox[{"890", " ", 
            SuperscriptBox["NN", "9"]}], "+", 
           RowBox[{"220", " ", 
            SuperscriptBox["NN", "10"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["NN", "11"]}], "+", 
           SuperscriptBox["NN", "12"]}], ")"}]}]}], ")"}], " ", "\[Pi]"}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", "NN", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"18", " ", "NN"}], "-", 
        RowBox[{"23", " ", 
         SuperscriptBox["NN", "2"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["NN", "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["NN", "4"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["NN", "5"]}], "+", 
        SuperscriptBox["NN", "6"]}], ")"}]}], ")"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"152", "-", 
          RowBox[{"236", " ", "NN"}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["NN", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["NN", "3"]}], "-", 
          RowBox[{"23", " ", 
           SuperscriptBox["NN", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["NN", "5"]}], "-", 
          SuperscriptBox["NN", "6"], "+", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"14656", "-", 
             RowBox[{"62784", " ", "NN"}], "+", 
             RowBox[{"107088", " ", 
              SuperscriptBox["NN", "2"]}], "-", 
             RowBox[{"83520", " ", 
              SuperscriptBox["NN", "3"]}], "+", 
             RowBox[{"14688", " ", 
              SuperscriptBox["NN", "4"]}], "+", 
             RowBox[{"25128", " ", 
              SuperscriptBox["NN", "5"]}], "-", 
             RowBox[{"20120", " ", 
              SuperscriptBox["NN", "6"]}], "+", 
             RowBox[{"4720", " ", 
              SuperscriptBox["NN", "7"]}], "+", 
             RowBox[{"1129", " ", 
              SuperscriptBox["NN", "8"]}], "-", 
             RowBox[{"928", " ", 
              SuperscriptBox["NN", "9"]}], "+", 
             RowBox[{"222", " ", 
              SuperscriptBox["NN", "10"]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["NN", "11"]}], "+", 
             SuperscriptBox["NN", "12"]}], ")"}]}]}], ")"}], " ", "\[Pi]"}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "NN"}], ")"}], "2"], " ", "NN", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"8", " ", "NN"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["NN", "3"]}], "+", 
          SuperscriptBox["NN", "4"]}], ")"}]}], ")"}]}], ")"}]}], ",", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"152", "-", 
          RowBox[{"236", " ", "NN"}], "+", 
          RowBox[{"100", " ", 
           SuperscriptBox["NN", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["NN", "3"]}], "-", 
          RowBox[{"23", " ", 
           SuperscriptBox["NN", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["NN", "5"]}], "-", 
          SuperscriptBox["NN", "6"], "+", 
          RowBox[{"\[Sqrt]", 
           RowBox[{"(", 
            RowBox[{"14656", "-", 
             RowBox[{"62784", " ", "NN"}], "+", 
             RowBox[{"107088", " ", 
              SuperscriptBox["NN", "2"]}], "-", 
             RowBox[{"83520", " ", 
              SuperscriptBox["NN", "3"]}], "+", 
             RowBox[{"14688", " ", 
              SuperscriptBox["NN", "4"]}], "+", 
             RowBox[{"25128", " ", 
              SuperscriptBox["NN", "5"]}], "-", 
             RowBox[{"20120", " ", 
              SuperscriptBox["NN", "6"]}], "+", 
             RowBox[{"4720", " ", 
              SuperscriptBox["NN", "7"]}], "+", 
             RowBox[{"1129", " ", 
              SuperscriptBox["NN", "8"]}], "-", 
             RowBox[{"928", " ", 
              SuperscriptBox["NN", "9"]}], "+", 
             RowBox[{"222", " ", 
              SuperscriptBox["NN", "10"]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["NN", "11"]}], "+", 
             SuperscriptBox["NN", "12"]}], ")"}]}]}], ")"}], " ", "\[Pi]"}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "NN"}], ")"}], "2"], " ", "NN", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", 
          RowBox[{"8", " ", "NN"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["NN", "3"]}], "+", 
          SuperscriptBox["NN", "4"]}], ")"}]}], ")"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "152"}], "+", 
        RowBox[{"236", " ", "NN"}], "-", 
        RowBox[{"100", " ", 
         SuperscriptBox["NN", "2"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["NN", "3"]}], "+", 
        RowBox[{"23", " ", 
         SuperscriptBox["NN", "4"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["NN", "5"]}], "+", 
        SuperscriptBox["NN", "6"], "+", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"14656", "-", 
           RowBox[{"62784", " ", "NN"}], "+", 
           RowBox[{"107088", " ", 
            SuperscriptBox["NN", "2"]}], "-", 
           RowBox[{"83520", " ", 
            SuperscriptBox["NN", "3"]}], "+", 
           RowBox[{"14688", " ", 
            SuperscriptBox["NN", "4"]}], "+", 
           RowBox[{"25128", " ", 
            SuperscriptBox["NN", "5"]}], "-", 
           RowBox[{"20120", " ", 
            SuperscriptBox["NN", "6"]}], "+", 
           RowBox[{"4720", " ", 
            SuperscriptBox["NN", "7"]}], "+", 
           RowBox[{"1129", " ", 
            SuperscriptBox["NN", "8"]}], "-", 
           RowBox[{"928", " ", 
            SuperscriptBox["NN", "9"]}], "+", 
           RowBox[{"222", " ", 
            SuperscriptBox["NN", "10"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["NN", "11"]}], "+", 
           SuperscriptBox["NN", "12"]}], ")"}]}]}], ")"}], " ", "\[Pi]"}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], "2"], " ", "NN", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", 
        RowBox[{"8", " ", "NN"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["NN", "3"]}], "+", 
        SuperscriptBox["NN", "4"]}], ")"}]}], ")"}]}], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "152"}], "+", 
        RowBox[{"236", " ", "NN"}], "-", 
        RowBox[{"100", " ", 
         SuperscriptBox["NN", "2"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["NN", "3"]}], "+", 
        RowBox[{"23", " ", 
         SuperscriptBox["NN", "4"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["NN", "5"]}], "+", 
        SuperscriptBox["NN", "6"], "+", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"14656", "-", 
           RowBox[{"62784", " ", "NN"}], "+", 
           RowBox[{"107088", " ", 
            SuperscriptBox["NN", "2"]}], "-", 
           RowBox[{"83520", " ", 
            SuperscriptBox["NN", "3"]}], "+", 
           RowBox[{"14688", " ", 
            SuperscriptBox["NN", "4"]}], "+", 
           RowBox[{"25128", " ", 
            SuperscriptBox["NN", "5"]}], "-", 
           RowBox[{"20120", " ", 
            SuperscriptBox["NN", "6"]}], "+", 
           RowBox[{"4720", " ", 
            SuperscriptBox["NN", "7"]}], "+", 
           RowBox[{"1129", " ", 
            SuperscriptBox["NN", "8"]}], "-", 
           RowBox[{"928", " ", 
            SuperscriptBox["NN", "9"]}], "+", 
           RowBox[{"222", " ", 
            SuperscriptBox["NN", "10"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["NN", "11"]}], "+", 
           SuperscriptBox["NN", "12"]}], ")"}]}]}], ")"}], " ", "\[Pi]"}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], "2"], " ", "NN", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", 
        RowBox[{"8", " ", "NN"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["NN", "3"]}], "+", 
        SuperscriptBox["NN", "4"]}], ")"}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.831724956573348*^9, 3.8317250732797575`*^9, 
  3.8317505561260595`*^9, 3.8317708468026705`*^9, 3.8318182999439297`*^9, 
  3.831818383054633*^9, 3.8328762045609865`*^9, 3.832946135869427*^9, 
  3.832950532180823*^9, 3.8330518212255497`*^9, 3.8340868275461135`*^9},
 CellLabel->
  "Out[258]=",ExpressionUUID->"bcb822e2-d1ba-47be-a8ef-68dcb1527e4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ev11", "/.", 
   RowBox[{"NN", "\[Rule]", "10"}]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.831725077320606*^9, 3.831725106513548*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"99d0f24a-8c80-45d1-89d5-e607399c6ed4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.`", ",", "0.`", ",", "0.`", ",", "0.030605072158563756`", ",", 
   "0.08124794183117418`", ",", "0.030203230816804896`", ",", 
   "0.030203230816804896`", ",", "0.0811854545769408`", ",", 
   "0.0811854545769408`"}], "}"}]], "Output",
 CellChangeTimes->{{3.831725086529125*^9, 3.8317251074616456`*^9}, 
   3.831750556901034*^9, 3.831750778072755*^9, 3.831770848188661*^9, 
   3.8328762047726526`*^9, 3.8329461359349756`*^9, 3.8329505324352584`*^9, 
   3.8330518215530515`*^9, 3.834086827600465*^9},
 CellLabel->
  "Out[259]=",ExpressionUUID->"2b583b40-358b-4d21-9eae-b28a2824e27b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{"ev11", ",", 
   RowBox[{"{", 
    RowBox[{"NN", ",", "Infinity", ",", "7"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.8318184535707507`*^9, 3.8318184622885075`*^9}, 
   3.8328763776423545`*^9, 3.832876525787651*^9, 3.8328767222618265`*^9, 
   3.832877078367032*^9},
 CellLabel->
  "In[260]:=",ExpressionUUID->"a03dba7a-7642-4e56-8817-52e6dd9a0fa1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["\[Pi]", 
      SuperscriptBox["NN", "2"]], "+", 
     FractionBox["\[Pi]", 
      SuperscriptBox["NN", "3"]], "-", 
     FractionBox[
      RowBox[{"6", " ", "\[Pi]"}], 
      SuperscriptBox["NN", "4"]], "-", 
     FractionBox[
      RowBox[{"31", " ", "\[Pi]"}], 
      SuperscriptBox["NN", "5"]], "-", 
     FractionBox[
      RowBox[{"151", " ", "\[Pi]"}], 
      SuperscriptBox["NN", "6"]], "-", 
     FractionBox[
      RowBox[{"778", " ", "\[Pi]"}], 
      SuperscriptBox["NN", "7"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NN"], "]"}], "8"],
      SeriesData[$CellContext`NN, 
       DirectedInfinity[1], {}, 2, 8, 1],
      Editable->False]}],
    SeriesData[$CellContext`NN, 
     DirectedInfinity[1], {Pi, Pi, (-6) Pi, (-31) Pi, (-151) Pi, (-778) Pi}, 
     2, 8, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["\[Pi]", 
      RowBox[{"2", " ", "NN"}]], "-", 
     FractionBox[
      RowBox[{"5", " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "2"]}]], "-", 
     FractionBox["\[Pi]", 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "3"]}]], "+", 
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "4"]}]], "+", 
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "5"]}]], "+", 
     FractionBox[
      RowBox[{"203", " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "6"]}]], "+", 
     FractionBox[
      RowBox[{"1219", " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "7"]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NN"], "]"}], "8"],
      SeriesData[$CellContext`NN, 
       DirectedInfinity[1], {}, 1, 8, 1],
      Editable->False]}],
    SeriesData[$CellContext`NN, 
     DirectedInfinity[1], {
     Rational[1, 2] Pi, Rational[-5, 2] Pi, Rational[-1, 2] Pi, 
      Rational[19, 2] Pi, Rational[27, 2] Pi, Rational[203, 2] Pi, 
      Rational[1219, 2] Pi}, 1, 8, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["\[Pi]", 
      SuperscriptBox["NN", "2"]], "+", 
     FractionBox["\[Pi]", 
      SuperscriptBox["NN", "3"]], "-", 
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], 
      SuperscriptBox["NN", "4"]], "-", 
     FractionBox[
      RowBox[{"35", " ", "\[Pi]"}], 
      SuperscriptBox["NN", "5"]], "-", 
     FractionBox[
      RowBox[{"155", " ", "\[Pi]"}], 
      SuperscriptBox["NN", "6"]], "-", 
     FractionBox[
      RowBox[{"743", " ", "\[Pi]"}], 
      SuperscriptBox["NN", "7"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NN"], "]"}], "8"],
      SeriesData[$CellContext`NN, 
       DirectedInfinity[1], {}, 2, 8, 1],
      Editable->False]}],
    SeriesData[$CellContext`NN, 
     DirectedInfinity[1], {Pi, Pi, (-7) Pi, (-35) Pi, (-155) Pi, (-743) Pi}, 
     2, 8, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["\[Pi]", 
      SuperscriptBox["NN", "2"]], "+", 
     FractionBox["\[Pi]", 
      SuperscriptBox["NN", "3"]], "-", 
     FractionBox[
      RowBox[{"7", " ", "\[Pi]"}], 
      SuperscriptBox["NN", "4"]], "-", 
     FractionBox[
      RowBox[{"35", " ", "\[Pi]"}], 
      SuperscriptBox["NN", "5"]], "-", 
     FractionBox[
      RowBox[{"155", " ", "\[Pi]"}], 
      SuperscriptBox["NN", "6"]], "-", 
     FractionBox[
      RowBox[{"743", " ", "\[Pi]"}], 
      SuperscriptBox["NN", "7"]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NN"], "]"}], "8"],
      SeriesData[$CellContext`NN, 
       DirectedInfinity[1], {}, 2, 8, 1],
      Editable->False]}],
    SeriesData[$CellContext`NN, 
     DirectedInfinity[1], {Pi, Pi, (-7) Pi, (-35) Pi, (-155) Pi, (-743) Pi}, 
     2, 8, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["\[Pi]", 
      RowBox[{"2", " ", "NN"}]], "-", 
     FractionBox[
      RowBox[{"5", " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "2"]}]], "-", 
     FractionBox["\[Pi]", 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "3"]}]], "+", 
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "4"]}]], "+", 
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "5"]}]], "+", 
     FractionBox[
      RowBox[{"195", " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "6"]}]], "+", 
     FractionBox[
      RowBox[{"1139", " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "7"]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NN"], "]"}], "8"],
      SeriesData[$CellContext`NN, 
       DirectedInfinity[1], {}, 1, 8, 1],
      Editable->False]}],
    SeriesData[$CellContext`NN, 
     DirectedInfinity[1], {
     Rational[1, 2] Pi, Rational[-5, 2] Pi, Rational[-1, 2] Pi, 
      Rational[19, 2] Pi, Rational[27, 2] Pi, Rational[195, 2] Pi, 
      Rational[1139, 2] Pi}, 1, 8, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["\[Pi]", 
      RowBox[{"2", " ", "NN"}]], "-", 
     FractionBox[
      RowBox[{"5", " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "2"]}]], "-", 
     FractionBox["\[Pi]", 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "3"]}]], "+", 
     FractionBox[
      RowBox[{"19", " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "4"]}]], "+", 
     FractionBox[
      RowBox[{"27", " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "5"]}]], "+", 
     FractionBox[
      RowBox[{"195", " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "6"]}]], "+", 
     FractionBox[
      RowBox[{"1139", " ", "\[Pi]"}], 
      RowBox[{"2", " ", 
       SuperscriptBox["NN", "7"]}]], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", 
        FractionBox["1", "NN"], "]"}], "8"],
      SeriesData[$CellContext`NN, 
       DirectedInfinity[1], {}, 1, 8, 1],
      Editable->False]}],
    SeriesData[$CellContext`NN, 
     DirectedInfinity[1], {
     Rational[1, 2] Pi, Rational[-5, 2] Pi, Rational[-1, 2] Pi, 
      Rational[19, 2] Pi, Rational[27, 2] Pi, Rational[195, 2] Pi, 
      Rational[1139, 2] Pi}, 1, 8, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.8318184626428037`*^9, 3.832876204994917*^9, 
  3.8328763788336167`*^9, 3.8328765267075143`*^9, 3.8328767233840866`*^9, 
  3.832877079053828*^9, 3.832946136002423*^9, 3.832950532591339*^9, 
  3.833051821731984*^9, 3.8340868276722064`*^9},
 CellLabel->
  "Out[260]=",ExpressionUUID->"bb256cd3-b152-4abb-9ac5-fb03bbfae384"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ev11", "[", 
   RowBox[{"[", "4", "]"}], "]"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.8318195764297185`*^9, 3.831819663973979*^9}, {
  3.8318197227541184`*^9, 3.83181972731305*^9}, {3.831819774552475*^9, 
  3.831819796350378*^9}},
 CellLabel->
  "In[261]:=",ExpressionUUID->"a5b2fedd-55ea-46d0-baeb-dd7d34af2c11"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"84", "-", 
        RowBox[{"212", " ", "NN"}], "+", 
        RowBox[{"108", " ", 
         SuperscriptBox["NN", "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["NN", "3"]}], "-", 
        RowBox[{"22", " ", 
         SuperscriptBox["NN", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["NN", "5"]}], "-", 
        SuperscriptBox["NN", "6"], "+", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"2832", "-", 
           RowBox[{"24800", " ", "NN"}], "+", 
           RowBox[{"74256", " ", 
            SuperscriptBox["NN", "2"]}], "-", 
           RowBox[{"80536", " ", 
            SuperscriptBox["NN", "3"]}], "+", 
           RowBox[{"26072", " ", 
            SuperscriptBox["NN", "4"]}], "+", 
           RowBox[{"18504", " ", 
            SuperscriptBox["NN", "5"]}], "-", 
           RowBox[{"19551", " ", 
            SuperscriptBox["NN", "6"]}], "+", 
           RowBox[{"5388", " ", 
            SuperscriptBox["NN", "7"]}], "+", 
           RowBox[{"868", " ", 
            SuperscriptBox["NN", "8"]}], "-", 
           RowBox[{"890", " ", 
            SuperscriptBox["NN", "9"]}], "+", 
           RowBox[{"220", " ", 
            SuperscriptBox["NN", "10"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["NN", "11"]}], "+", 
           SuperscriptBox["NN", "12"]}], ")"}]}]}], ")"}], " ", "\[Pi]"}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", "NN", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"18", " ", "NN"}], "-", 
        RowBox[{"23", " ", 
         SuperscriptBox["NN", "2"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["NN", "3"]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["NN", "4"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["NN", "5"]}], "+", 
        SuperscriptBox["NN", "6"]}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8318196043220634`*^9, 3.8318196201811743`*^9}, {
   3.831819650186351*^9, 3.831819664301302*^9}, {3.8318197239574003`*^9, 
   3.83181972768044*^9}, {3.831819783763603*^9, 3.8318197966976285`*^9}, 
   3.8328762051338844`*^9, 3.832946136076641*^9, 3.832950532697996*^9, 
   3.833051821887373*^9, 3.834086827695204*^9},
 CellLabel->
  "Out[261]=",ExpressionUUID->"b21107cc-cb56-4bb4-9601-859bb90f1a9f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ev11", "[", 
  RowBox[{"[", "5", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8318197773670607`*^9, 3.831819778883716*^9}, {
  3.831819923102618*^9, 3.831819923698165*^9}},
 CellLabel->
  "In[262]:=",ExpressionUUID->"c82ede27-05d5-421b-9be8-802efc88812f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "84"}], "+", 
      RowBox[{"212", " ", "NN"}], "-", 
      RowBox[{"108", " ", 
       SuperscriptBox["NN", "2"]}], "-", 
      RowBox[{"9", " ", 
       SuperscriptBox["NN", "3"]}], "+", 
      RowBox[{"22", " ", 
       SuperscriptBox["NN", "4"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["NN", "5"]}], "+", 
      SuperscriptBox["NN", "6"], "+", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{"2832", "-", 
         RowBox[{"24800", " ", "NN"}], "+", 
         RowBox[{"74256", " ", 
          SuperscriptBox["NN", "2"]}], "-", 
         RowBox[{"80536", " ", 
          SuperscriptBox["NN", "3"]}], "+", 
         RowBox[{"26072", " ", 
          SuperscriptBox["NN", "4"]}], "+", 
         RowBox[{"18504", " ", 
          SuperscriptBox["NN", "5"]}], "-", 
         RowBox[{"19551", " ", 
          SuperscriptBox["NN", "6"]}], "+", 
         RowBox[{"5388", " ", 
          SuperscriptBox["NN", "7"]}], "+", 
         RowBox[{"868", " ", 
          SuperscriptBox["NN", "8"]}], "-", 
         RowBox[{"890", " ", 
          SuperscriptBox["NN", "9"]}], "+", 
         RowBox[{"220", " ", 
          SuperscriptBox["NN", "10"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["NN", "11"]}], "+", 
         SuperscriptBox["NN", "12"]}], ")"}]}]}], ")"}], " ", "\[Pi]"}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4", " ", "NN", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"18", " ", "NN"}], "-", 
      RowBox[{"23", " ", 
       SuperscriptBox["NN", "2"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["NN", "3"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["NN", "4"]}], "-", 
      RowBox[{"5", " ", 
       SuperscriptBox["NN", "5"]}], "+", 
      SuperscriptBox["NN", "6"]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.831819924753837*^9, 3.832876205261299*^9, 
  3.8329461361295133`*^9, 3.8329505327969036`*^9, 3.8330518220340695`*^9, 
  3.8340868277465515`*^9},
 CellLabel->
  "Out[262]=",ExpressionUUID->"34e6bb20-899d-486e-8ab6-1e500a2f8749"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ev11", "[", 
   RowBox[{"[", "6", "]"}], "]"}], "-", 
  RowBox[{"ev11", "[", 
   RowBox[{"[", "7", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8318199934616237`*^9, 3.8318200044940767`*^9}},
 CellLabel->
  "In[263]:=",ExpressionUUID->"1e68a93f-e48d-4f46-9a8f-f298c08d6b3f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.8318199943183374`*^9, 3.8318200051915255`*^9}, 
   3.832876205396939*^9, 3.8329461361881847`*^9, 3.832950532897331*^9, 
   3.833051822162792*^9, 3.834086827782649*^9},
 CellLabel->
  "Out[263]=",ExpressionUUID->"783f088e-af12-4768-afaf-fc0685594f42"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ev11", "[", 
  RowBox[{"[", "6", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8318200213700905`*^9, 3.8318200246003265`*^9}},
 CellLabel->
  "In[264]:=",ExpressionUUID->"22a90c39-92e7-4ede-9c1b-61674647b15d"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"152", "-", 
        RowBox[{"236", " ", "NN"}], "+", 
        RowBox[{"100", " ", 
         SuperscriptBox["NN", "2"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["NN", "3"]}], "-", 
        RowBox[{"23", " ", 
         SuperscriptBox["NN", "4"]}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["NN", "5"]}], "-", 
        SuperscriptBox["NN", "6"], "+", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"14656", "-", 
           RowBox[{"62784", " ", "NN"}], "+", 
           RowBox[{"107088", " ", 
            SuperscriptBox["NN", "2"]}], "-", 
           RowBox[{"83520", " ", 
            SuperscriptBox["NN", "3"]}], "+", 
           RowBox[{"14688", " ", 
            SuperscriptBox["NN", "4"]}], "+", 
           RowBox[{"25128", " ", 
            SuperscriptBox["NN", "5"]}], "-", 
           RowBox[{"20120", " ", 
            SuperscriptBox["NN", "6"]}], "+", 
           RowBox[{"4720", " ", 
            SuperscriptBox["NN", "7"]}], "+", 
           RowBox[{"1129", " ", 
            SuperscriptBox["NN", "8"]}], "-", 
           RowBox[{"928", " ", 
            SuperscriptBox["NN", "9"]}], "+", 
           RowBox[{"222", " ", 
            SuperscriptBox["NN", "10"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["NN", "11"]}], "+", 
           SuperscriptBox["NN", "12"]}], ")"}]}]}], ")"}], " ", "\[Pi]"}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "NN"}], ")"}], "2"], " ", "NN", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "8"}], "+", 
        RowBox[{"8", " ", "NN"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["NN", "3"]}], "+", 
        SuperscriptBox["NN", "4"]}], ")"}]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8318200250064707`*^9, 3.8328762055258164`*^9, 
  3.832946136252489*^9, 3.832950532994275*^9, 3.8330518222815495`*^9, 
  3.8340868278150034`*^9},
 CellLabel->
  "Out[264]=",ExpressionUUID->"b2ae903e-0f9a-470c-800f-6937bdddeb85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ev11", "[", 
  RowBox[{"[", "8", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.8318200597206445`*^9, 3.8318200643470583`*^9}},
 CellLabel->
  "In[265]:=",ExpressionUUID->"d1c624d0-eba5-4fe5-a041-2f2b4edd6117"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "152"}], "+", 
      RowBox[{"236", " ", "NN"}], "-", 
      RowBox[{"100", " ", 
       SuperscriptBox["NN", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["NN", "3"]}], "+", 
      RowBox[{"23", " ", 
       SuperscriptBox["NN", "4"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["NN", "5"]}], "+", 
      SuperscriptBox["NN", "6"], "+", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{"14656", "-", 
         RowBox[{"62784", " ", "NN"}], "+", 
         RowBox[{"107088", " ", 
          SuperscriptBox["NN", "2"]}], "-", 
         RowBox[{"83520", " ", 
          SuperscriptBox["NN", "3"]}], "+", 
         RowBox[{"14688", " ", 
          SuperscriptBox["NN", "4"]}], "+", 
         RowBox[{"25128", " ", 
          SuperscriptBox["NN", "5"]}], "-", 
         RowBox[{"20120", " ", 
          SuperscriptBox["NN", "6"]}], "+", 
         RowBox[{"4720", " ", 
          SuperscriptBox["NN", "7"]}], "+", 
         RowBox[{"1129", " ", 
          SuperscriptBox["NN", "8"]}], "-", 
         RowBox[{"928", " ", 
          SuperscriptBox["NN", "9"]}], "+", 
         RowBox[{"222", " ", 
          SuperscriptBox["NN", "10"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["NN", "11"]}], "+", 
         SuperscriptBox["NN", "12"]}], ")"}]}]}], ")"}], " ", "\[Pi]"}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "NN"}], ")"}], "2"], " ", "NN", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      RowBox[{"8", " ", "NN"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["NN", "3"]}], "+", 
      SuperscriptBox["NN", "4"]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8318200650466766`*^9, 3.832876205676176*^9, 
  3.832946136314787*^9, 3.832950533092603*^9, 3.8330518224129076`*^9, 
  3.8340868278479643`*^9},
 CellLabel->
  "Out[265]=",ExpressionUUID->"a0f727e7-5406-4ed1-b648-67bfc31a87d1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ev11", "[", 
  RowBox[{"[", "9", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.831820067051662*^9, 3.8318200695874395`*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"b64d2b73-6ee5-4cbd-8a43-c00f74b7e69c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "152"}], "+", 
      RowBox[{"236", " ", "NN"}], "-", 
      RowBox[{"100", " ", 
       SuperscriptBox["NN", "2"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["NN", "3"]}], "+", 
      RowBox[{"23", " ", 
       SuperscriptBox["NN", "4"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["NN", "5"]}], "+", 
      SuperscriptBox["NN", "6"], "+", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{"14656", "-", 
         RowBox[{"62784", " ", "NN"}], "+", 
         RowBox[{"107088", " ", 
          SuperscriptBox["NN", "2"]}], "-", 
         RowBox[{"83520", " ", 
          SuperscriptBox["NN", "3"]}], "+", 
         RowBox[{"14688", " ", 
          SuperscriptBox["NN", "4"]}], "+", 
         RowBox[{"25128", " ", 
          SuperscriptBox["NN", "5"]}], "-", 
         RowBox[{"20120", " ", 
          SuperscriptBox["NN", "6"]}], "+", 
         RowBox[{"4720", " ", 
          SuperscriptBox["NN", "7"]}], "+", 
         RowBox[{"1129", " ", 
          SuperscriptBox["NN", "8"]}], "-", 
         RowBox[{"928", " ", 
          SuperscriptBox["NN", "9"]}], "+", 
         RowBox[{"222", " ", 
          SuperscriptBox["NN", "10"]}], "-", 
         RowBox[{"24", " ", 
          SuperscriptBox["NN", "11"]}], "+", 
         SuperscriptBox["NN", "12"]}], ")"}]}]}], ")"}], " ", "\[Pi]"}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "NN"}], ")"}], "2"], " ", "NN", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      RowBox[{"8", " ", "NN"}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox["NN", "3"]}], "+", 
      SuperscriptBox["NN", "4"]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.8318200702476883`*^9, 3.832876205848503*^9, 
  3.8329461363740225`*^9, 3.832950533192384*^9, 3.8330518225108833`*^9, 
  3.834086827895955*^9},
 CellLabel->
  "Out[266]=",ExpressionUUID->"65b2b155-c2b3-43b0-819c-4d145d326e4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ev11", "[", 
   RowBox[{"[", "8", "]"}], "]"}], "-", 
  RowBox[{"ev11", "[", 
   RowBox[{"[", "9", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8318200744314327`*^9, 3.8318200822618585`*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"1c59ae9f-f5d5-4bf1-9868-aef61e887eae"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.831820080030324*^9, 3.8318200828973055`*^9}, 
   3.832876205984539*^9, 3.83294613642947*^9, 3.8329505332930536`*^9, 
   3.83305182261413*^9, 3.8340868279367075`*^9},
 CellLabel->
  "Out[267]=",ExpressionUUID->"a6acf4ab-6e0e-44e1-a990-acb9df0ca461"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{951., 499.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.,
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (May 11, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7f9672a1-3e44-424b-881b-a7b487bd0add"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 211, 4, 69, "Chapter",ExpressionUUID->"68b3e778-71a3-4f7a-9f74-aa08de7c1a83"],
Cell[CellGroupData[{
Cell[816, 30, 223, 4, 64, "Subchapter",ExpressionUUID->"0f045ca4-9dd0-4a2c-b0af-67a569cd55cf"],
Cell[CellGroupData[{
Cell[1064, 38, 215, 4, 67, "Section",ExpressionUUID->"76ae1396-ce3a-4634-be3a-ee47d578a34c"],
Cell[1282, 44, 1272, 30, 150, "Text",ExpressionUUID->"09f4342e-f2c2-4844-9c5b-1b1f1613bd26"],
Cell[2557, 76, 5927, 153, 466, "Input",ExpressionUUID->"1bdf0348-4d5b-490d-bff0-a8c8f3725201"],
Cell[CellGroupData[{
Cell[8509, 233, 232, 4, 54, "Subsection",ExpressionUUID->"79cd56c0-566d-427e-bf05-3e5fb782fa34"],
Cell[8744, 239, 2697, 67, 238, "Input",ExpressionUUID->"9aa6ff3f-7ea4-4573-810a-9e367b628bee"],
Cell[11444, 308, 14049, 325, 1094, "Input",ExpressionUUID->"2035960e-724e-4e30-82ad-3c1ec7b93d36"]
}, Closed]],
Cell[CellGroupData[{
Cell[25530, 638, 173, 3, 38, "Subsection",ExpressionUUID->"e450298c-368f-4eee-b3f6-9e779c41a2c3"],
Cell[25706, 643, 9567, 205, 790, "Input",ExpressionUUID->"b0f560f8-894f-4293-a698-799863f23092"]
}, Closed]],
Cell[CellGroupData[{
Cell[35310, 853, 226, 4, 38, "Subsection",ExpressionUUID->"1fd3e5dd-2e15-4e48-96c2-00431c7f201c"],
Cell[35539, 859, 7090, 197, 581, "Input",ExpressionUUID->"b8a8a48d-d0ac-4255-a4df-eacdf6d43076"],
Cell[42632, 1058, 2679, 67, 238, "Input",ExpressionUUID->"aeb9bb22-356a-436e-b867-64995133eac8"]
}, Closed]],
Cell[CellGroupData[{
Cell[45348, 1130, 164, 3, 38, "Subsection",ExpressionUUID->"56e5be34-5b5e-4504-87b6-3a3d1b9c019b"],
Cell[45515, 1135, 5943, 143, 276, "Input",ExpressionUUID->"e732e214-d7d3-4e49-848e-c6ca69879fd0"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[51507, 1284, 235, 4, 53, "Section",ExpressionUUID->"df47399b-2639-4e8f-b49d-73a2185cf299"],
Cell[51745, 1290, 14084, 326, 885, "Input",ExpressionUUID->"c8e19b69-243e-4c48-9f85-ff1eb61647a8"]
}, Closed]],
Cell[CellGroupData[{
Cell[65866, 1621, 168, 3, 53, "Section",ExpressionUUID->"29d326ea-499c-4d75-9723-03685638c338"],
Cell[66037, 1626, 471, 14, 196, "Text",ExpressionUUID->"1c138a47-abdf-4f7d-b15f-21f27e02cebf"],
Cell[CellGroupData[{
Cell[66533, 1644, 171, 3, 54, "Subsection",ExpressionUUID->"9d571c57-3571-44e1-a828-1b7b15b3eb64"],
Cell[66707, 1649, 188, 3, 35, "Text",ExpressionUUID->"5abaab3b-3ea9-40f2-984e-03fcb9679376"],
Cell[66898, 1654, 2304, 62, 238, "Input",ExpressionUUID->"b6382532-51f9-4ed7-b101-53b6e64a6d35"],
Cell[69205, 1718, 170, 3, 35, "Text",ExpressionUUID->"e5b3da99-0dc8-4c1a-a6cd-801009d31bc7"],
Cell[69378, 1723, 1849, 57, 181, "Input",ExpressionUUID->"acddab12-76b2-4461-9bc8-bb6f186a8d44"]
}, Closed]],
Cell[CellGroupData[{
Cell[71264, 1785, 169, 3, 38, "Subsection",ExpressionUUID->"7d08a3a5-a205-43e5-8380-50f1bf0ac4f4"],
Cell[71436, 1790, 184, 3, 35, "Text",ExpressionUUID->"d7b47588-70ce-4834-a980-a4ed556e04a0"],
Cell[71623, 1795, 19279, 479, 1760, "Input",ExpressionUUID->"9f5b5d0f-b778-416a-b38b-e24c6cf47641"]
}, Closed]],
Cell[CellGroupData[{
Cell[90939, 2279, 172, 3, 38, "Subsection",ExpressionUUID->"52c408cd-bbab-4349-adfb-1d054d49d8b8"],
Cell[91114, 2284, 410, 11, 48, "Input",ExpressionUUID->"df910b4d-ce84-40c9-8c41-e866ace909d3"],
Cell[CellGroupData[{
Cell[91549, 2299, 164, 3, 45, "Subsubsection",ExpressionUUID->"8993b9d4-20f9-42db-8390-ea5c029e71b0"],
Cell[91716, 2304, 22473, 530, 1418, "Input",ExpressionUUID->"d4123d46-4a8f-4c68-9f23-b7a68172395e"]
}, Closed]],
Cell[CellGroupData[{
Cell[114226, 2839, 167, 3, 37, "Subsubsection",ExpressionUUID->"74a2d17c-a017-40d8-8317-eed25cab465c"],
Cell[114396, 2844, 19399, 502, 1437, "Input",ExpressionUUID->"ed6f8257-9c26-4c07-867a-c9f15b044fc4"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[133856, 3353, 188, 3, 53, "Section",ExpressionUUID->"da9e5522-2e76-4099-b41d-30338d65b9b3"],
Cell[CellGroupData[{
Cell[134069, 3360, 173, 3, 54, "Subsection",ExpressionUUID->"b261620a-2d1a-4f6c-bba7-247dcc5ac750"],
Cell[134245, 3365, 22627, 573, 2046, "Input",ExpressionUUID->"da0a42af-efe3-49ab-a5db-93fdcf441183"]
}, Closed]],
Cell[CellGroupData[{
Cell[156909, 3943, 178, 3, 38, "Subsection",ExpressionUUID->"752bb2d1-dc1b-4d45-b537-5f64f2ff72b6"],
Cell[157090, 3948, 21713, 558, 2046, "Input",ExpressionUUID->"a738bed3-b81a-4f78-8dbc-2548c53083bb"]
}, Closed]],
Cell[CellGroupData[{
Cell[178840, 4511, 161, 3, 38, "Subsection",ExpressionUUID->"438e96ef-597f-4c33-8599-97ad06ae878f"],
Cell[179004, 4516, 7811, 206, 752, "Input",ExpressionUUID->"c51ac57b-f2c8-4960-b00a-c92f933d31b9"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[186876, 4729, 173, 3, 48, "Subchapter",ExpressionUUID->"8b5c91b4-5242-4863-bc7d-9be64aeec7a2"],
Cell[CellGroupData[{
Cell[187074, 4736, 225, 4, 129, "Subsection",ExpressionUUID->"e2caf84a-a445-4d54-b1c6-fa5e215c7850"],
Cell[187302, 4742, 662, 12, 402, "Text",ExpressionUUID->"1230b565-8ca5-48aa-b309-630a5cf179ce"],
Cell[187967, 4756, 8756, 178, 2659, "Input",ExpressionUUID->"be814d6b-740f-4a1f-bdc3-35e49d62bcef"],
Cell[196726, 4936, 268, 6, 90, "Text",ExpressionUUID->"2e191804-4f86-4a62-bd80-f071ceb9258c"],
Cell[196997, 4944, 17703, 484, 3352, "Input",ExpressionUUID->"af850467-56a1-49ea-9179-73d069e2fa5c"],
Cell[214703, 5430, 978, 20, 714, "Text",ExpressionUUID->"7c5d29d2-e614-4dbe-89f0-c2c246a54439"],
Cell[215684, 5452, 7110, 154, 1658, "Input",ExpressionUUID->"bf679fa9-6ee0-4257-9ba0-e5f42d2404cd"],
Cell[222797, 5608, 997, 22, 792, "Text",ExpressionUUID->"b8896f9e-2fc9-42fe-961b-4695a1cbe4d9"],
Cell[223797, 5632, 17954, 411, 5046, "Input",ExpressionUUID->"9b4357ee-0c96-4697-b263-06ca924e380a"],
Cell[241754, 6045, 1062, 33, 168, "Text",ExpressionUUID->"01499597-b0d1-4803-8e88-3854c04c34e5"],
Cell[242819, 6080, 25409, 598, 9358, "Input",ExpressionUUID->"3bb67cf0-df2e-45d8-985d-bc03f5014dc2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268265, 6683, 290, 4, 69, "Subsection",ExpressionUUID->"cd9ff6cc-22d5-4a4e-9b44-ad7376dbbe56"],
Cell[268558, 6689, 297, 10, 39, "Input",ExpressionUUID->"4a485cdb-a818-4a74-abcb-29c7f5a66eac"],
Cell[268858, 6701, 248, 6, 47, "Text",ExpressionUUID->"8c50ad1b-21a1-4ea4-a224-292d77fdcae3"],
Cell[269109, 6709, 6155, 140, 535, "Input",ExpressionUUID->"33cfa89f-59cc-4230-a46b-1ec54242a07f"],
Cell[275267, 6851, 170, 3, 47, "Text",ExpressionUUID->"aeda3be1-89b6-44a4-8084-3e8ee30329d7"],
Cell[275440, 6856, 2081, 59, 370, "Input",ExpressionUUID->"efec5dff-8deb-44b7-9b3c-847ed34f19a7"],
Cell[277524, 6917, 205, 3, 47, "Text",ExpressionUUID->"8d08b89c-7684-4d7b-82f6-a5df324f0c01"],
Cell[277732, 6922, 5644, 124, 700, "Input",ExpressionUUID->"225dbd20-096b-478a-a419-5f74aaa9451d"]
}, Closed]],
Cell[CellGroupData[{
Cell[283413, 7051, 181, 3, 53, "Subsection",ExpressionUUID->"11ed9aaf-5ea6-4710-95ab-481792b28068"],
Cell[283597, 7056, 300, 7, 47, "Text",ExpressionUUID->"8668c505-d5c4-483e-896d-1b552275e80e"],
Cell[283900, 7065, 16631, 401, 2086, "Input",ExpressionUUID->"4abac6fc-b00e-45e5-a0eb-ba7526d97765"]
}, Closed]],
Cell[CellGroupData[{
Cell[300568, 7471, 178, 3, 53, "Subsection",ExpressionUUID->"b11ed969-0958-4b10-8c73-e9b12c176ae0"],
Cell[300749, 7476, 324, 7, 82, "Text",ExpressionUUID->"9671c439-58a5-4b4d-97c7-ed269581c965"],
Cell[301076, 7485, 13948, 296, 3814, "Input",ExpressionUUID->"245c0b61-854d-4609-ba1c-1a7d02bb1ddb"],
Cell[315027, 7783, 213, 5, 90, "Text",ExpressionUUID->"4eda71d4-65c8-4236-a340-e0a515a9134c"],
Cell[315243, 7790, 6189, 113, 965, "Input",ExpressionUUID->"d42968dd-8171-4256-8b17-c4f0bb0dcfbd"],
Cell[321435, 7905, 314, 7, 168, "Text",ExpressionUUID->"4b4bafb0-f87d-4cdf-8860-cb9978c26075"],
Cell[321752, 7914, 6498, 167, 1889, "Input",ExpressionUUID->"a3d93686-a3b6-46d1-a514-98f268fbaa0d"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[328299, 8087, 166, 3, 48, "Subchapter",ExpressionUUID->"1e5339fc-cd91-4ea1-af0b-60ec00ea65fd"],
Cell[CellGroupData[{
Cell[328490, 8094, 163, 3, 54, "Subsection",ExpressionUUID->"c38b3ad2-4c38-4110-be8c-42b78469978c"],
Cell[328656, 8099, 4615, 142, 276, "Input",ExpressionUUID->"9328b58d-0bbb-4c8e-ad52-0a27245d58f0"],
Cell[333274, 8243, 19166, 483, 1037, "Input",ExpressionUUID->"a6a0ff7f-2762-4a3d-9755-994e143fedc1"],
Cell[352443, 8728, 184, 4, 28, "Input",ExpressionUUID->"3e7bb499-a670-4514-a9c0-7d8d80455aac"]
}, Closed]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[352688, 8739, 218, 4, 58, "Chapter",ExpressionUUID->"7456c6d4-13e0-44c3-9b91-7a9a032bf07e"],
Cell[CellGroupData[{
Cell[352931, 8747, 162, 3, 67, "Section",ExpressionUUID->"c5b5b804-40c2-4e29-8889-e6972dca5dd3"],
Cell[CellGroupData[{
Cell[353118, 8754, 1753, 42, 219, "Input",ExpressionUUID->"5456454f-a9d6-424c-b2c7-8f9b75f30409"],
Cell[354874, 8798, 1065, 15, 70, "Output",ExpressionUUID->"81e9a74d-39bd-4ec8-ac8c-eb0c11fc43bc"],
Cell[355942, 8815, 1062, 15, 70, "Output",ExpressionUUID->"1af12e75-16f8-4984-aa4d-f69ceb6b65d3"],
Cell[357007, 8832, 4993, 146, 70, "Output",ExpressionUUID->"0285917e-af65-46d3-9efc-ee55e28c7bc8"],
Cell[362003, 8980, 6389, 197, 70, "Output",ExpressionUUID->"887a2afc-913b-409b-992b-91a244113bb8"]
}, Open  ]],
Cell[368407, 9180, 181, 3, 35, "Text",ExpressionUUID->"8535ea01-a338-4e37-b6de-7d02e8eb5ed4"],
Cell[CellGroupData[{
Cell[368613, 9187, 1364, 32, 86, "Input",ExpressionUUID->"961eb0ca-9d83-4aed-815c-14328407dc8a"],
Cell[369980, 9221, 1077, 17, 70, "Output",ExpressionUUID->"243d5807-d215-4a6f-97bd-8b0fbf5530ac"],
Cell[371060, 9240, 1075, 17, 70, "Output",ExpressionUUID->"a0652550-5b5d-4e84-b5a5-154dbfd75694"],
Cell[372138, 9259, 1075, 17, 70, "Output",ExpressionUUID->"cedf2c55-8bc3-425c-b717-e85a50d29ee3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[373262, 9282, 216, 4, 53, "Section",ExpressionUUID->"cd975861-39a3-4654-8b57-3060c31111a9"],
Cell[CellGroupData[{
Cell[373503, 9290, 2090, 53, 238, "Input",ExpressionUUID->"2073d96e-035d-4008-b91d-8dc4b068fa5a"],
Cell[375596, 9345, 1077, 15, 70, "Output",ExpressionUUID->"46de90c4-dd01-4948-8a9b-8531e05ecfed"],
Cell[376676, 9362, 1971, 47, 70, "Output",ExpressionUUID->"e08c2140-fbc5-4993-b5b2-f9a1aa8547dc"],
Cell[378650, 9411, 2302, 60, 70, "Output",ExpressionUUID->"19d9b61d-1057-4449-a4c2-b9215317680d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[380989, 9476, 174, 3, 45, "Subsubsection",ExpressionUUID->"01672146-6cba-424e-a3f4-7b026267aefa"],
Cell[CellGroupData[{
Cell[381188, 9483, 2629, 66, 276, "Input",ExpressionUUID->"2442aeac-4c7a-4fef-a6cd-25121bf3e1c7"],
Cell[383820, 9551, 1233, 18, 70, "Output",ExpressionUUID->"359c8df1-0517-449c-a648-2ceb850b0692"],
Cell[385056, 9571, 2130, 50, 70, "Output",ExpressionUUID->"d7d678a1-4792-49c9-89df-09e6939d4cc4"],
Cell[387189, 9623, 2217, 53, 70, "Output",ExpressionUUID->"018b47ad-8087-4834-a040-48ec1c8d0a48"],
Cell[389409, 9678, 2786, 72, 70, "Output",ExpressionUUID->"65b023eb-70bc-4fb9-a7d9-67a4ee2693f6"],
Cell[392198, 9752, 2097, 49, 70, "Output",ExpressionUUID->"e1a3c824-a7c2-480a-9b56-c17ce8e7b6ab"],
Cell[394298, 9803, 2217, 53, 70, "Output",ExpressionUUID->"25f8e4d5-d466-4ce1-aee1-283a0987d37b"],
Cell[396518, 9858, 1233, 18, 70, "Output",ExpressionUUID->"011e1744-18de-4066-904e-8ce99cf37773"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[397812, 9883, 237, 4, 53, "Section",ExpressionUUID->"04c8a0b0-de18-4922-98d9-0db1348db332"],
Cell[CellGroupData[{
Cell[398074, 9891, 2712, 61, 257, "Input",ExpressionUUID->"de0e0de8-c03d-447b-9d9e-95b6df193d98"],
Cell[400789, 9954, 1145, 17, 70, "Output",ExpressionUUID->"94038751-6e3c-48ad-823a-0c239de4b67d"],
Cell[401937, 9973, 1145, 17, 70, "Output",ExpressionUUID->"24101f1d-81f8-46f3-b918-18e89333e615"],
Cell[403085, 9992, 1141, 17, 70, "Output",ExpressionUUID->"1b6c9fbd-7313-49da-aa74-adde8caa1151"],
Cell[404229, 10011, 34952, 1109, 70, "Output",ExpressionUUID->"af3a7d19-d548-43fd-ab58-4dea887d05ed"]
}, Open  ]],
Cell[CellGroupData[{
Cell[439218, 11125, 156, 3, 54, "Subsection",ExpressionUUID->"6b2ed033-ae27-4d84-a532-8374ce81fc1e"],
Cell[CellGroupData[{
Cell[439399, 11132, 758, 19, 86, "Input",ExpressionUUID->"a0aaca6d-8af1-461b-ba83-04168b5084e2"],
Cell[440160, 11153, 3114, 61, 70, "Output",ExpressionUUID->"1bb4bbed-b34f-4eec-b939-b27948e2f030"],
Cell[443277, 11216, 858, 14, 70, "Output",ExpressionUUID->"320f630e-8e79-4a5a-8e51-e74e313e5876"]
}, Open  ]],
Cell[CellGroupData[{
Cell[444172, 11235, 641, 18, 86, "Input",ExpressionUUID->"4d5a4244-3458-4a78-aee4-a636a0465b73"],
Cell[444816, 11255, 7773, 264, 70, "Output",ExpressionUUID->"2cad1a5f-eb23-49a6-91c2-18be81d4414a"],
Cell[452592, 11521, 737, 12, 70, "Output",ExpressionUUID->"0ddbc3f8-ace8-4ca2-b0b9-ddea530ec26a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[453378, 11539, 175, 3, 54, "Subsection",ExpressionUUID->"d28d7eb7-026d-449a-b201-dd5d610c1a30"],
Cell[CellGroupData[{
Cell[453578, 11546, 511, 13, 48, "Input",ExpressionUUID->"ad9703d4-ac52-4216-9eaf-4c2be566fd2f"],
Cell[454092, 11561, 7612, 232, 70, "Output",ExpressionUUID->"4ca5373a-d949-4429-8f15-38349f7dc769"],
Cell[461707, 11795, 773, 12, 70, "Output",ExpressionUUID->"c561a62b-fd51-461b-a944-8ba5b8b92343"]
}, Open  ]],
Cell[CellGroupData[{
Cell[462517, 11812, 490, 12, 28, "Input",ExpressionUUID->"5e93d7f0-b041-455f-9dbe-109cff3ea3dc"],
Cell[463010, 11826, 780, 15, 70, "Output",ExpressionUUID->"773afcbf-d8e6-4812-8074-35378a89cd5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[463827, 11846, 666, 16, 28, "Input",ExpressionUUID->"b0ce69ee-3d23-49f8-ae7c-521c372e0bba"],
Cell[464496, 11864, 794, 12, 70, "Output",ExpressionUUID->"1dd37d33-76f9-4727-8460-57bd89cca660"]
}, Open  ]],
Cell[CellGroupData[{
Cell[465327, 11881, 917, 22, 28, "Input",ExpressionUUID->"4e6f289c-221c-49cf-bd4e-378d33293e17"],
Cell[466247, 11905, 918, 13, 70, "Output",ExpressionUUID->"2adba398-4925-4961-a66f-de9cc333902e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[467202, 11923, 936, 24, 48, "Input",ExpressionUUID->"e6eeb6e7-0b60-47e7-9345-14c6adea098c"],
Cell[468141, 11949, 820, 13, 70, "Output",ExpressionUUID->"1f3c6229-f917-4ce6-93e0-c12d50c3886c"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[469022, 11969, 259, 4, 53, "Section",ExpressionUUID->"aa4e4661-f7ea-4426-aaba-c466c3fad0f5"],
Cell[CellGroupData[{
Cell[469306, 11977, 514, 13, 105, "Input",ExpressionUUID->"6e2e73d7-ba3f-40dc-880a-8d2033e6fb2f"],
Cell[469823, 11992, 547, 9, 70, "Output",ExpressionUUID->"dcfcaf8f-088a-402d-a754-bc4ed49ab146"]
}, Open  ]],
Cell[CellGroupData[{
Cell[470407, 12006, 2431, 53, 162, "Input",ExpressionUUID->"e60e1936-2826-4170-9fd3-9a3779390d5b"],
Cell[472841, 12061, 982, 15, 70, "Output",ExpressionUUID->"04de9cad-712c-4060-9422-25fc5bcee6ad"],
Cell[473826, 12078, 980, 15, 70, "Output",ExpressionUUID->"59c9c3cd-b8d0-4caa-b59e-74c2ce359b22"]
}, Open  ]],
Cell[CellGroupData[{
Cell[474843, 12098, 156, 3, 54, "Subsection",ExpressionUUID->"76d3f0de-5370-4f0f-959d-fb9d93a361b8"],
Cell[CellGroupData[{
Cell[475024, 12105, 1266, 32, 67, "Input",ExpressionUUID->"63ff6ec6-fa4c-405a-b9f5-e2191085edb4"],
Cell[476293, 12139, 4060, 127, 70, "Output",ExpressionUUID->"87fce353-a656-43fd-9dda-9c85d8f60e60"]
}, Open  ]],
Cell[CellGroupData[{
Cell[480390, 12271, 869, 21, 105, "Input",ExpressionUUID->"ed2d6246-5714-4027-8772-78e84cfafdcf"],
Cell[481262, 12294, 538, 8, 70, "Output",ExpressionUUID->"3857cd94-3547-4bae-a0d6-5e00b4421372"],
Cell[481803, 12304, 537, 8, 70, "Output",ExpressionUUID->"ff02ddd4-c608-410d-9cb6-b5ecebab2bf6"],
Cell[482343, 12314, 538, 8, 70, "Output",ExpressionUUID->"d9449902-92ef-426b-bad3-93ebf02e2a43"],
Cell[482884, 12324, 539, 8, 70, "Output",ExpressionUUID->"75886e4b-4592-418a-b718-acfd76cdb7ef"]
}, Open  ]],
Cell[CellGroupData[{
Cell[483460, 12337, 392, 9, 28, "Input",ExpressionUUID->"da6f8fa2-8f12-4ca4-bfe6-ec2c95473d0a"],
Cell[483855, 12348, 11205, 374, 70, "Output",ExpressionUUID->"17a3c1b6-427e-4d20-8a34-b0d0c4970128"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[495133, 12730, 218, 4, 58, "Chapter",ExpressionUUID->"d316c2c6-1236-45ea-85c5-5f1e992d7236"],
Cell[CellGroupData[{
Cell[495376, 12738, 186, 3, 54, "Subsection",ExpressionUUID->"6752e4e0-f0d3-4588-83fa-228de61efe6f"],
Cell[495565, 12743, 469, 9, 58, "Text",ExpressionUUID->"bd052e9c-2745-459d-bfbf-360ec016d3bd"],
Cell[CellGroupData[{
Cell[496059, 12756, 5840, 186, 143, "Input",ExpressionUUID->"25f060c3-3d7a-48ea-b293-4638c592f401"],
Cell[501902, 12944, 2567, 57, 32, "Output",ExpressionUUID->"611e4678-c687-4386-b55c-d7bcda293842"],
Cell[504472, 13003, 2567, 57, 32, "Output",ExpressionUUID->"51538d62-7dfd-426c-969c-b525b95aea9d"],
Cell[507042, 13062, 3420, 87, 52, "Output",ExpressionUUID->"9a572c31-7f2e-4fa9-af4d-71a4358d87a4"],
Cell[510465, 13151, 2590, 58, 32, "Output",ExpressionUUID->"07705769-bbbd-46cd-a307-8e7ee3658e01"]
}, Open  ]],
Cell[CellGroupData[{
Cell[513092, 13214, 1447, 36, 143, "Input",ExpressionUUID->"11cdbc87-3195-4f7c-b940-21b550785771"],
Cell[CellGroupData[{
Cell[514564, 13254, 477, 8, 22, "Print",ExpressionUUID->"5199cc51-65df-44a2-bb43-a96545543c00"],
Cell[515044, 13264, 475, 8, 22, "Print",ExpressionUUID->"6c26eccc-1ebc-4095-ba3d-bd229d6c627f"],
Cell[515522, 13274, 477, 8, 22, "Print",ExpressionUUID->"43317133-1c05-4ebe-bbbe-2b4f5e79790f"]
}, Open  ]],
Cell[516014, 13285, 501, 9, 32, "Output",ExpressionUUID->"87b6284d-846b-4bab-b721-6ae1ad0e9155"]
}, Open  ]],
Cell[CellGroupData[{
Cell[516552, 13299, 636, 18, 48, "Input",ExpressionUUID->"810037a1-3e96-4d90-a57d-dfb0427a6eab"],
Cell[517191, 13319, 2816, 88, 106, "Output",ExpressionUUID->"79d00471-a91a-4b0f-89a6-5897cce4c501"],
Cell[520010, 13409, 758, 18, 45, "Output",ExpressionUUID->"bc9753f3-12bd-4712-bedf-7ecaca4c5ff5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[520817, 13433, 173, 3, 38, "Subsection",ExpressionUUID->"995eef4d-a44b-4cfe-aabb-df16d66bc3dc"],
Cell[520993, 13438, 644, 15, 28, "Input",ExpressionUUID->"c4d4a841-7a6b-4fcf-b778-d26c8bbca4ab"],
Cell[CellGroupData[{
Cell[521662, 13457, 191, 3, 45, "Subsubsection",ExpressionUUID->"3e4e01fe-3937-4a41-a4a5-30e667d0c0cd"],
Cell[CellGroupData[{
Cell[521878, 13464, 2001, 49, 143, "Input",ExpressionUUID->"722d5ff5-4868-4c3c-82c2-a9a4a798e4fb"],
Cell[CellGroupData[{
Cell[523904, 13517, 746, 12, 22, "Print",ExpressionUUID->"7760c564-78bf-44da-b34d-b3c8954f1eb5"],
Cell[524653, 13531, 744, 12, 22, "Print",ExpressionUUID->"250373a1-b981-4fc4-ab9d-f7c463bf3629"],
Cell[525400, 13545, 744, 12, 22, "Print",ExpressionUUID->"f4330638-32b3-4209-809b-2c647bbe6c1f"],
Cell[526147, 13559, 746, 12, 22, "Print",ExpressionUUID->"469e158e-8c7d-461b-93c7-2eb7cd28c76a"],
Cell[526896, 13573, 746, 12, 22, "Print",ExpressionUUID->"9a4dea34-d010-4015-b7b0-9f3310460e68"],
Cell[527645, 13587, 746, 12, 22, "Print",ExpressionUUID->"1487e1af-0d63-4fc4-b7c4-4393cc847415"],
Cell[528394, 13601, 744, 12, 22, "Print",ExpressionUUID->"3089ffd9-0577-46de-8039-9041df077655"],
Cell[529141, 13615, 744, 12, 22, "Print",ExpressionUUID->"b63f2ccf-3de5-4975-84ec-1bcda30c50cb"]
}, Open  ]],
Cell[529900, 13630, 711, 12, 32, "Output",ExpressionUUID->"6c69a94d-2c5a-4975-8623-b06dad70a514"]
}, Open  ]],
Cell[CellGroupData[{
Cell[530648, 13647, 434, 12, 28, "Input",ExpressionUUID->"bea949a2-9ae9-4ccf-8eef-55760e6b0929"],
Cell[531085, 13661, 16402, 514, 493, "Output",ExpressionUUID->"8c985937-f309-4cf2-93f2-fec2a22a5054"]
}, Open  ]],
Cell[CellGroupData[{
Cell[547524, 14180, 367, 9, 28, "Input",ExpressionUUID->"67079c28-ce9d-454f-b636-fb3c96d5be09"],
Cell[547894, 14191, 3282, 99, 148, "Output",ExpressionUUID->"ee10a620-5b77-49e4-a6eb-b8e288b85d84"]
}, Open  ]],
Cell[CellGroupData[{
Cell[551213, 14295, 349, 8, 28, "Input",ExpressionUUID->"47a57e0f-c924-4747-9ac7-466ec7effca0"],
Cell[551565, 14305, 7064, 198, 163, "Output",ExpressionUUID->"d2bcb59a-dcc1-48a8-b0a0-6a7ead535699"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[558690, 14510, 237, 4, 54, "Subsection",ExpressionUUID->"15cd1306-d9c2-440a-8504-0354d1f67da6"],
Cell[CellGroupData[{
Cell[558952, 14518, 1242, 32, 67, "Input",ExpressionUUID->"d08b9ec9-2975-442c-94c6-a4918370c7fc"],
Cell[560197, 14552, 680, 11, 32, "Output",ExpressionUUID->"47c15a8d-6459-49e5-8195-678a4dd0db77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[560914, 14568, 175, 3, 45, "Subsubsection",ExpressionUUID->"242856fe-a34a-4f9a-98bc-ffa719e4a5fb"],
Cell[CellGroupData[{
Cell[561114, 14575, 1240, 33, 105, "Input",ExpressionUUID->"15a8e1e3-c930-4c95-a630-e27fbf6e92c3"],
Cell[CellGroupData[{
Cell[562379, 14612, 5257, 173, 169, "Print",ExpressionUUID->"393d942c-2595-4dd8-a6a6-ed600ffe4edd"],
Cell[567639, 14787, 544, 9, 22, "Print",ExpressionUUID->"2dd88d48-4ee5-4208-9ed5-1d0da0e0fdca"],
Cell[568186, 14798, 544, 9, 22, "Print",ExpressionUUID->"20bdd53a-463b-4294-aa56-1ad3b5ad3796"],
Cell[568733, 14809, 544, 9, 22, "Print",ExpressionUUID->"2b510480-8a3a-4171-9339-d3d4849b99b2"],
Cell[569280, 14820, 3209, 102, 134, "Print",ExpressionUUID->"3e6cd0f3-e191-49fe-9079-eb4b6a3c3ad2"],
Cell[572492, 14924, 544, 9, 22, "Print",ExpressionUUID->"37f96f2a-23c7-40f8-a9ea-2aa3a1511019"],
Cell[573039, 14935, 3232, 103, 134, "Print",ExpressionUUID->"06333992-e24e-4eb4-833d-90cac0b094aa"],
Cell[576274, 15040, 541, 9, 22, "Print",ExpressionUUID->"3fd32f5c-ff85-4fe5-a0a9-da8855d4103d"],
Cell[576818, 15051, 544, 9, 22, "Print",ExpressionUUID->"0ba87094-2956-4df3-a4d8-8f476ea7ddf3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[577411, 15066, 1246, 33, 105, "Input",ExpressionUUID->"7a225818-fbdc-4d33-9125-4fe89b8d0711"],
Cell[CellGroupData[{
Cell[578682, 15103, 4054, 133, 127, "Print",ExpressionUUID->"49ac8846-1a89-4959-a328-0594b130dddb"],
Cell[582739, 15238, 493, 8, 22, "Print",ExpressionUUID->"19f0b8f2-aaea-4b6f-8647-cf990e0737bb"],
Cell[583235, 15248, 493, 8, 22, "Print",ExpressionUUID->"c6e67d1a-ac9e-43f8-ab78-195f0c5d0405"],
Cell[583731, 15258, 495, 8, 22, "Print",ExpressionUUID->"a8af6233-5fc6-4ae3-9fe4-a56009076433"],
Cell[584229, 15268, 3113, 99, 128, "Print",ExpressionUUID->"32e69753-8516-4138-9a36-13292105fb71"],
Cell[587345, 15369, 495, 8, 22, "Print",ExpressionUUID->"a8659404-7741-4ce2-8a27-e6365b8ef46a"],
Cell[587843, 15379, 495, 8, 22, "Print",ExpressionUUID->"146872a9-f3bb-4923-b9cd-b7b7cd3003b8"],
Cell[588341, 15389, 495, 8, 22, "Print",ExpressionUUID->"c697c12f-93e0-48d6-a209-0fd3929f52bb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[588885, 15403, 1237, 33, 105, "Input",ExpressionUUID->"5be8afc0-4f34-4e30-9a09-153728e87f8e"],
Cell[CellGroupData[{
Cell[590147, 15440, 4048, 133, 127, "Print",ExpressionUUID->"5aded4d9-107d-4730-9402-3d5f32927f99"],
Cell[594198, 15575, 488, 8, 22, "Print",ExpressionUUID->"9c679c46-70da-4ecb-bdc6-a36940545950"],
Cell[594689, 15585, 488, 8, 22, "Print",ExpressionUUID->"ea8a0023-ef33-4361-b747-ec9e58b5d1ae"],
Cell[595180, 15595, 486, 8, 22, "Print",ExpressionUUID->"cefda3e4-9fa4-4e46-a4fc-f5806e33e10c"],
Cell[595669, 15605, 488, 8, 22, "Print",ExpressionUUID->"24c859ee-b558-4c3c-9a89-dfa5d5c4170f"],
Cell[596160, 15615, 488, 8, 22, "Print",ExpressionUUID->"7893f050-3917-4eb2-b426-f55099f25b4c"],
Cell[596651, 15625, 3103, 99, 128, "Print",ExpressionUUID->"0fb1a912-ad01-4ca4-bc2b-940dae80a5b6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[599803, 15730, 1240, 33, 105, "Input",ExpressionUUID->"050192b9-ba78-4e6d-ba9a-0f16e2c95ca6"],
Cell[CellGroupData[{
Cell[601068, 15767, 486, 8, 22, "Print",ExpressionUUID->"295ecd03-82f1-4295-a282-fab787e59e83"],
Cell[601557, 15777, 488, 8, 22, "Print",ExpressionUUID->"70f19c77-deee-4b3c-b5a7-e2a2ce50bbd3"],
Cell[602048, 15787, 486, 8, 22, "Print",ExpressionUUID->"3b53480e-0ea4-4fc7-a645-bc7fe8eb155d"],
Cell[602537, 15797, 484, 8, 22, "Print",ExpressionUUID->"882a9ba2-2daa-45ca-800f-6ac70ee91552"],
Cell[603024, 15807, 486, 8, 22, "Print",ExpressionUUID->"0730c787-5204-4d8c-9296-96df2fcabe8b"],
Cell[603513, 15817, 486, 8, 22, "Print",ExpressionUUID->"a23ed20e-a86a-48fe-92ce-6cbb45aceb5a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[604048, 15831, 1212, 33, 105, "Input",ExpressionUUID->"70871c52-69a1-4aaa-a351-0b6a6493d04e"],
Cell[CellGroupData[{
Cell[605285, 15868, 1994, 64, 60, "Print",ExpressionUUID->"3daf6d05-ecd8-4ff2-a02f-a16ea96c5ca9"],
Cell[607282, 15934, 486, 8, 22, "Print",ExpressionUUID->"1c8e2bc7-de38-4dbc-a171-2030286c8e54"],
Cell[607771, 15944, 1973, 63, 60, "Print",ExpressionUUID->"a7c7bd2d-63f1-4e0f-a5b8-b926d3511481"],
Cell[609747, 16009, 486, 8, 22, "Print",ExpressionUUID->"71f7d152-f2e5-4782-8336-6b99dd33214e"],
Cell[610236, 16019, 484, 8, 22, "Print",ExpressionUUID->"5bbba636-02d0-47d6-b5ea-2ce8d22743c4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[610769, 16033, 1218, 33, 105, "Input",ExpressionUUID->"15a4756b-8655-4863-b48f-df1fe6557402"],
Cell[CellGroupData[{
Cell[612012, 16070, 1996, 64, 60, "Print",ExpressionUUID->"77d6dd82-5b41-4fea-bafc-d41c23afa0b1"],
Cell[614011, 16136, 486, 8, 22, "Print",ExpressionUUID->"e91aabbf-16ef-4784-96fb-d0781392606d"],
Cell[614500, 16146, 486, 8, 22, "Print",ExpressionUUID->"f9abac82-2049-4b16-a63e-f6d100d8c83c"],
Cell[614989, 16156, 486, 8, 22, "Print",ExpressionUUID->"9e019deb-ab9b-432f-9c5a-6a8b21326229"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[615524, 16170, 1217, 33, 105, "Input",ExpressionUUID->"f28c07da-0839-457c-922f-b4e914db1e72"],
Cell[CellGroupData[{
Cell[616766, 16207, 1995, 64, 60, "Print",ExpressionUUID->"d3cc3858-c984-4e80-bc27-e635eeb2fe35"],
Cell[618764, 16273, 485, 8, 22, "Print",ExpressionUUID->"729bcc92-096e-4504-b58c-a38cfe1360d0"],
Cell[619252, 16283, 487, 8, 22, "Print",ExpressionUUID->"b23ea1fb-17db-41e8-8914-2b7fc9585034"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[619788, 16297, 1210, 33, 105, "Input",ExpressionUUID->"53a1197a-130d-4159-b20a-337d80271825"],
Cell[CellGroupData[{
Cell[621023, 16334, 489, 8, 22, "Print",ExpressionUUID->"a70cbd85-ce0b-4754-856c-ed777698ede3"],
Cell[621515, 16344, 489, 8, 22, "Print",ExpressionUUID->"91bbfbe6-5fda-45fd-a2b7-ea977d3029ff"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[622053, 16358, 1211, 33, 105, "Input",ExpressionUUID->"d1ec727b-d8d8-4417-bb8c-56844568db0e"],
Cell[623267, 16393, 1997, 64, 60, "Print",ExpressionUUID->"88d0a673-eeaa-417b-83b5-b78d73f6ffa4"]
}, Open  ]],
Cell[625279, 16460, 936, 25, 124, "Input",ExpressionUUID->"081693e7-133f-4001-9ca1-ffbe0f42162c"],
Cell[CellGroupData[{
Cell[626240, 16489, 1133, 27, 67, "Input",ExpressionUUID->"d1c5c432-f655-4c53-87af-ab4ececb1ae7"],
Cell[627376, 16518, 14998, 489, 449, "Output",ExpressionUUID->"e1261f4a-5bb0-40f5-92b4-6d8abf2a7a50"],
Cell[642377, 17009, 2055, 51, 92, "Output",ExpressionUUID->"dccbc2df-dd07-4fa6-bd78-c912e3ed4809"]
}, Open  ]],
Cell[CellGroupData[{
Cell[644469, 17065, 854, 23, 86, "Input",ExpressionUUID->"8e097d03-6c70-4034-92ae-0c9beb6e816a"],
Cell[645326, 17090, 746, 14, 32, "Output",ExpressionUUID->"04b55b13-8846-42ec-b46a-c3287fbca359"],
Cell[646075, 17106, 751, 14, 32, "Output",ExpressionUUID->"b28940d2-95ae-49fb-8b55-efb2d0c4d8e0"],
Cell[646829, 17122, 758, 14, 35, "Output",ExpressionUUID->"2b7e4ce2-fd73-4acc-aa5c-175a81fb17ab"],
Cell[647590, 17138, 761, 14, 35, "Output",ExpressionUUID->"89ffecc7-3f20-40f2-afc5-367bc7847cba"]
}, Open  ]],
Cell[CellGroupData[{
Cell[648388, 17157, 447, 10, 28, "Input",ExpressionUUID->"f60aa786-f9d8-43d4-92e9-24731ccaa606"],
Cell[648838, 17169, 12609, 345, 316, "Output",ExpressionUUID->"bcb822e2-d1ba-47be-a8ef-68dcb1527e4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[661484, 17519, 258, 6, 28, "Input",ExpressionUUID->"99d0f24a-8c80-45d1-89d5-e607399c6ed4"],
Cell[661745, 17527, 626, 12, 32, "Output",ExpressionUUID->"2b583b40-358b-4d21-9eae-b28a2824e27b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[662408, 17544, 405, 9, 28, "Input",ExpressionUUID->"a03dba7a-7642-4e56-8817-52e6dd9a0fa1"],
Cell[662816, 17555, 7079, 215, 125, "Output",ExpressionUUID->"bb256cd3-b152-4abb-9ac5-fb03bbfae384"]
}, Open  ]],
Cell[CellGroupData[{
Cell[669932, 17775, 362, 8, 28, "Input",ExpressionUUID->"a5b2fedd-55ea-46d0-baeb-dd7d34af2c11"],
Cell[670297, 17785, 2477, 65, 78, "Output",ExpressionUUID->"b21107cc-cb56-4bb4-9601-859bb90f1a9f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[672811, 17855, 280, 6, 28, "Input",ExpressionUUID->"c82ede27-05d5-421b-9be8-802efc88812f"],
Cell[673094, 17863, 2174, 62, 78, "Output",ExpressionUUID->"34e6bb20-899d-486e-8ab6-1e500a2f8749"]
}, Open  ]],
Cell[CellGroupData[{
Cell[675305, 17930, 312, 8, 28, "Input",ExpressionUUID->"1e68a93f-e48d-4f46-9a8f-f298c08d6b3f"],
Cell[675620, 17940, 301, 5, 32, "Output",ExpressionUUID->"783f088e-af12-4768-afaf-fc0685594f42"]
}, Open  ]],
Cell[CellGroupData[{
Cell[675958, 17950, 233, 5, 28, "Input",ExpressionUUID->"22a90c39-92e7-4ede-9c1b-61674647b15d"],
Cell[676194, 17957, 2215, 61, 56, "Output",ExpressionUUID->"b2ae903e-0f9a-470c-800f-6937bdddeb85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[678446, 18023, 233, 5, 28, "Input",ExpressionUUID->"d1c624d0-eba5-4fe5-a041-2f2b4edd6117"],
Cell[678682, 18030, 2087, 60, 56, "Output",ExpressionUUID->"a0f727e7-5406-4ed1-b648-67bfc31a87d1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[680806, 18095, 231, 5, 28, "Input",ExpressionUUID->"b64d2b73-6ee5-4cbd-8a43-c00f74b7e69c"],
Cell[681040, 18102, 2087, 60, 56, "Output",ExpressionUUID->"65b2b155-c2b3-43b0-819c-4d145d326e4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[683164, 18167, 312, 8, 28, "Input",ExpressionUUID->"1c59ae9f-f5d5-4bf1-9868-aef61e887eae"],
Cell[683479, 18177, 299, 5, 32, "Output",ExpressionUUID->"a6acf4ab-6e0e-44e1-a990-acb9df0ca461"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


